Complete gravitational-waveform amplitude modes for quasi-circular compact binaries to the 3.5PN order

We complete the computation of the gravitational waveform amplitude for non-spinning compact binaries to the third and a half post-Newtonian (PN) order in the quasi-circular case. This is done by performing a spin-weighted spherical harmonics decomposition of the amplitude. This computation is achieved using the post-Newtonian-Multipolar-post-Minkowskian formalism. The amplitude modes are written in a PN expanded way as well as a factorized form suitable for EOB template building. Combining this work with previous ones, we provide in the supplemental materials the expressions of the modes including all non-spinning and spinning effects to the 3.5PN order for non-precessing quasi-circular binaries.

==> anc/factorized_modes_3.5PN.dat.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Complete gravitational-waveform amplitude modes for quasi-circular compact binaries to the 3.5PN order"*)


(* ::Text:: *)
(*Author: Quentin Henry*)
(*This file contains  the factorized waveform modes including non-spinning and spinning contributions to the 3.5PN order (Sec. III. B in the paper)*)


(*
Notation:
\[Nu] = m1 m2 / M is the symmetric mass ratio 
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio 
v = (G M \[Omega])^(1/3)
\[Chi]1 = S1 / m1^2, \[Chi]2 = S2 / m2^2 are the dimensionless spins
\[Chi]S = 1/2 (\[Chi]1 + \[Chi]2), \[Chi]A = 1/2 (\[Chi]2 - \[Chi]1)
(\[Kappa]1, \[Kappa]2, \[Lambda]1, \[Lambda]2) are the spin multipole constants, which equal 1 for black holes
\[Kappa]S = 1/2((\[Kappa]1 - 1) \[Chi]1^2 + (\[Kappa]2 - 1) \[Chi]2^2)
\[Kappa]A = 1/2((\[Kappa]1 - 1) \[Chi]1^2 - (\[Kappa]2 - 1) \[Chi]2^2)
\[Lambda]S = 1/2((\[Lambda]1 - 1) \[Chi]1^3 + (\[Lambda]2 - 1) \[Chi]2^3)
\[Lambda]A = 1/2((\[Lambda]1 - 1) \[Chi]1^3 - (\[Lambda]2 - 1) \[Chi]2^3)
\[Omega]E = orbital frequency * binding energy
*)


(* hlmF = hlmN Seff Tlm flm E^(I \[Delta]lm) *)


(* flm *)
f[2, 1] = 1 + (v^2*(-177 + 46*\[Nu]))/84 + 
    v*((-3*\[Chi]A)/(2*\[Delta]) - (3*\[Chi]S)/2) + 
    v^3*(((10 - 40*\[Nu])*\[Chi]A)/(3*\[Delta]) + ((49 + 417*\[Nu])*\[Chi]A)/
       (28*\[Delta]) - (5*(-2 + \[Nu])*\[Chi]S)/3 + (7/4 + (73*\[Nu])/28)*
       \[Chi]S) + v^4*((\[Kappa]A*(1 - 8*\[Nu]))/(2*\[Delta]) + 
      \[Kappa]S*(1/2 - 3*\[Nu]) + \[Kappa]S*(-1 + 2*\[Nu]) + 
      (\[Kappa]A*(-1 + 4*\[Nu]))/\[Delta] + (-140 - 538*\[Nu] + 85*\[Nu]^2)/
       252 - 5*\[Chi]A^2 + (3 - 6*\[Nu])*\[Chi]A^2 + 
      (-1 + 4*\[Nu])*\[Chi]A^2 + ((6 - 20*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + 
      ((-2 + 8*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + 
      (5*(-4 + 9*\[Nu])*\[Chi]A*\[Chi]S)/(2*\[Delta]) - \[Chi]S^2 + 
      (3 - 2*\[Nu])*\[Chi]S^2 + (5*(-2 + \[Nu])*\[Chi]S^2)/2) + 
    v^5*(((-844 + 3083*\[Nu] + 1172*\[Nu]^2)*\[Chi]A)/(168*\[Delta]) - 
      ((39 + 9701*\[Nu] + 13359*\[Nu]^2)*\[Chi]A)/(1008*\[Delta]) + 
      ((3 - 12*\[Nu])*\[Chi]A^3)/(2*\[Delta]) + (3*(-1 + 4*\[Nu])*\[Chi]A^3)/
       (4*\[Delta]) + ((-844 - 753*\[Nu] - 74*\[Nu]^2)*\[Chi]S)/168 + 
      (-9/4 + 3*\[Nu])*\[Chi]A^2*\[Chi]S + 
      ((-39 + 6227*\[Nu] + 1057*\[Nu]^2)/1008 + (9/2 - 6*\[Nu])*\[Chi]A^2)*
       \[Chi]S + ((9 - 24*\[Nu])*\[Chi]A*\[Chi]S^2)/(2*\[Delta]) + 
      (3*(-3 + 8*\[Nu])*\[Chi]A*\[Chi]S^2)/(4*\[Delta]) + (3*\[Chi]S^3)/4 + 
      \[Kappa]A*((3*\[Chi]A)/2 + ((3 - 12*\[Nu])*\[Chi]S)/(2*\[Delta])) + 
      \[Kappa]S*(((3 - 6*\[Nu])*\[Chi]A)/(2*\[Delta]) + 
        (3/2 - 3*\[Nu])*\[Chi]S) + \[Kappa]S*
       ((3*(-1 + 2*\[Nu])*\[Chi]A)/(4*\[Delta]) + (3*(-1 + 2*\[Nu])*\[Chi]S)/
         4) + \[Kappa]A*((-3*\[Chi]A)/4 + (3*(-1 + 4*\[Nu])*\[Chi]S)/
         (4*\[Delta]))) + v^6*(88404893/11642400 - (214*EulerGamma)/105 + 
      (86699*\[Nu])/66528 - (41*Pi^2*\[Nu])/384 - (37241*\[Nu]^2)/66528 + 
      (9365*\[Nu]^3)/49896 + (\[Kappa]S*(-89 + 426*\[Nu] - 48*\[Nu]^2))/84 + 
      (\[Kappa]S*(93 - 386*\[Nu] + 78*\[Nu]^2))/84 - 
      (\[Kappa]A*(89 - 604*\[Nu] + 992*\[Nu]^2))/(84*\[Delta]) + 
      (\[Kappa]A*(93 - 572*\[Nu] + 1465*\[Nu]^2))/(84*\[Delta]) + 
      (17*(56 + 1087*\[Nu])*\[Chi]A^2)/336 + 
      ((2981 - 11516*\[Nu] - 288*\[Nu]^2)*\[Chi]A^2)/252 + 
      ((156 - 1555*\[Nu] + 156*\[Nu]^2)*\[Chi]A^2)/84 + 
      ((136 + 1540*\[Nu] - 1961*\[Nu]^2)*\[Chi]A*\[Chi]S)/(24*\[Delta]) + 
      ((2981 - 11796*\[Nu] - 512*\[Nu]^2)*\[Chi]A*\[Chi]S)/(126*\[Delta]) + 
      ((156 - 2035*\[Nu] + 4393*\[Nu]^2)*\[Chi]A*\[Chi]S)/(42*\[Delta]) + 
      ((952 + 6889*\[Nu] - 1698*\[Nu]^2)*\[Chi]S^2)/336 + 
      ((2981 - 152*\[Nu] - 196*\[Nu]^2)*\[Chi]S^2)/252 + 
      ((156 - 1891*\[Nu] + 652*\[Nu]^2)*\[Chi]S^2)/84 - (4*Log[2])/105 - 
      Log[4] - Log[16]^2/2 + Log[4096]^2/18 - (214*Log[v])/105)
 
f[2, 2] = 1 + (v^2*(-86 + 55*\[Nu]))/42 + 
    v^3*((-4*\[Delta]*\[Chi]A)/3 + (4*(-1 + \[Nu])*\[Chi]S)/3) + 
    v^5*((4*\[Delta]*\[Chi]A)/3 - (2*\[Delta]*(101 + 56*\[Nu])*\[Chi]A)/63 - 
      (2*(-2 + \[Nu])*\[Chi]S)/3 + (2*(-101 + 122*\[Nu] + 132*\[Nu]^2)*
        \[Chi]S)/63) + v^4*(\[Delta]*\[Kappa]A + \[Kappa]S*(1 - 2*\[Nu]) + 
      (-4288 - 6745*\[Nu] + 2047*\[Nu]^2)/1512 + (1 - 4*\[Nu])*\[Chi]A^2 + 
      2*\[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2) + 
    v^7*(2*\[Delta]*\[Lambda]A*(-1 + \[Nu]) + \[Lambda]S*(-2 + 6*\[Nu]) + 
      (\[Delta]*(244 - 81*\[Nu])*\[Chi]A)/126 + 
      (\[Delta]*(4784 + 20257*\[Nu] + 1416*\[Nu]^2)*\[Chi]A)/756 + 
      ((244 - 581*\[Nu] - 54*\[Nu]^2)*\[Chi]S)/126 + 
      ((4784 + 18641*\[Nu] - 7438*\[Nu]^2 + 3318*\[Nu]^3)*\[Chi]S)/756 + 
      (8*(1 - 4*\[Nu])*\[Nu]*\[Chi]A^2*\[Chi]S)/3 + 
      (16*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S^2)/3 + (8*\[Nu]*\[Chi]S^3)/3 + 
      \[Kappa]A*((2 - 2*\[Nu])*\[Chi]A + (2*\[Delta]*(3 - 5*\[Nu])*\[Chi]S)/
         3) + \[Kappa]S*(2*\[Delta]*(1 + \[Nu])*\[Chi]A - 
        (2*(-3 + 11*\[Nu] + 8*\[Nu]^2)*\[Chi]S)/3)) + 
    v^6*(21428357/727650 - (856*EulerGamma)/105 - (\[Delta]*\[Kappa]A)/2 + 
      \[Delta]*\[Kappa]A*(15/14 - \[Nu]) + \[Kappa]S*(-1/2 + \[Nu]) - 
      (34625*\[Nu])/3696 + (41*Pi^2*\[Nu])/96 - (227875*\[Nu]^2)/33264 + 
      (114635*\[Nu]^3)/99792 + (\[Kappa]S*(45 - 132*\[Nu] - 136*\[Nu]^2))/
       42 + (-1/2 + 2*\[Nu])*\[Chi]A^2 + ((79 - 106*\[Nu] - 816*\[Nu]^2)*
        \[Chi]A^2)/126 - \[Delta]*\[Chi]A*\[Chi]S + 
      (\[Delta]*(79 - 364*\[Nu])*\[Chi]A*\[Chi]S)/63 - \[Chi]S^2/2 + 
      (79/126 - (67*\[Nu])/9 + (8*\[Nu]^2)/3)*\[Chi]S^2 - 
      (11*\[Nu]*Log[2])/3 + (428*Log[4])/105 + (11*\[Nu]*Log[4])/6 - 
      (428*Log[64])/105 - (856*Log[v])/105)
 
f[3, 1] = 1 + (v^2*(-13 - 4*\[Nu]))/6 + 
    v^3*(((-4 + 11*\[Nu])*\[Chi]A)/(2*\[Delta]) + (-2 + (13*\[Nu])/2)*
       \[Chi]S) + v^5*(((4 - 16*\[Nu])*\[Chi]A)/(3*\[Delta]) + 
      ((104 + 217*\[Nu] - 1862*\[Nu]^2)*\[Chi]A)/(36*\[Delta]) - 
      (2*(-2 + \[Nu])*\[Chi]S)/3 + (26/9 - (9*\[Nu])/4 - (5*\[Nu]^2)/2)*
       \[Chi]S) + v^4*(\[Kappa]S*(-5/2 - 3*\[Nu]) + 
      (\[Kappa]A*(-5 + 4*\[Nu]))/(2*\[Delta]) + 
      (1273 - 1484*\[Nu] - 988*\[Nu]^2)/792 + (-5/2 - 6*\[Nu])*\[Chi]A^2 + 
      ((-5 + 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] - (5*\[Chi]S^2)/2) + 
    v^6*(400427563/75675600 - (26*EulerGamma)/21 + \[Kappa]S*(-1/2 + \[Nu]) - 
      (788399*\[Nu])/77220 + (41*Pi^2*\[Nu])/64 + (311225*\[Nu]^2)/30888 - 
      (17525*\[Nu]^3)/15444 + (\[Kappa]A*(-1 + 4*\[Nu]))/(2*\[Delta]) + 
      (\[Kappa]S*(49 - 20*\[Nu] + 88*\[Nu]^2))/12 + 
      (\[Kappa]A*(49 - 118*\[Nu] + 304*\[Nu]^2))/(12*\[Delta]) + 
      (-1/2 + 2*\[Nu])*\[Chi]A^2 + ((49 + 26*\[Nu] + 176*\[Nu]^2)*\[Chi]A^2)/
       12 + ((-1 + 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + 
      ((49 - 190*\[Nu] + 904*\[Nu]^2)*\[Chi]A*\[Chi]S)/(6*\[Delta]) - 
      \[Chi]S^2/2 + (49/12 - (35*\[Nu])/2 + 22*\[Nu]^2)*\[Chi]S^2 + 
      (16*Log[2])/21 - Log[4] - (26*Log[v])/21)
 
f[3, 2] = 1 + (v^2*(328 - 1115*\[Nu] + 320*\[Nu]^2))/(90*(-1 + 3*\[Nu])) + 
    (4*v*\[Nu]*\[Chi]S)/(1 - 3*\[Nu]) + 
    v^3*((10*\[Delta]*\[Chi]A)/3 + (\[Delta]*(8 - 43*\[Nu])*\[Chi]A)/
       (-3 + 9*\[Nu]) - (5*(-2 + \[Nu])*\[Chi]S)/3 + 
      ((8 + 21*\[Nu] + 28*\[Nu]^2)*\[Chi]S)/(-3 + 9*\[Nu])) + 
    v^4*(-(\[Delta]*\[Kappa]A) + \[Kappa]S*(-1 + 2*\[Nu]) + 
      (2*\[Delta]*\[Kappa]A*(-1 + 2*\[Nu]))/(-1 + 3*\[Nu]) + 
      (\[Kappa]S*(2 - 8*\[Nu] + 12*\[Nu]^2))/(1 - 3*\[Nu]) + 
      (-20496 + 117215*\[Nu] - 253768*\[Nu]^2 + 39544*\[Nu]^3)/
       (11880*(-1 + 3*\[Nu])) + (-1 + 4*\[Nu])*\[Chi]A^2 + 
      ((2 - 16*\[Nu] + 24*\[Nu]^2)*\[Chi]A^2)/(1 - 3*\[Nu]) - 
      2*\[Delta]*\[Chi]A*\[Chi]S + (40*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S)/
       (3 - 9*\[Nu]) + (4*\[Delta]*(-3 + 16*\[Nu])*\[Chi]A*\[Chi]S)/
       (-3 + 9*\[Nu]) - \[Chi]S^2 + (20*(-2 + \[Nu])*\[Nu]*\[Chi]S^2)/
       (-3 + 9*\[Nu]) + ((6 - 40*\[Nu] + 32*\[Nu]^2)*\[Chi]S^2)/
       (3 - 9*\[Nu])) + v^5*((\[Delta]*(2192 - 6853*\[Nu] + 247*\[Nu]^2)*
        \[Chi]A)/(216*(-1 + 3*\[Nu])) + 
      (\[Delta]*(-3256 + 60579*\[Nu] + 7432*\[Nu]^2)*\[Chi]A)/
       (1980*(-1 + 3*\[Nu])) + (4*\[Delta]*\[Kappa]A*\[Nu]*\[Chi]S)/
       (1 - 3*\[Nu]) + (4*\[Delta]*\[Kappa]A*\[Nu]*\[Chi]S)/(-1 + 3*\[Nu]) + 
      (4*\[Kappa]S*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/(-1 + 3*\[Nu]) + 
      (4*\[Kappa]S*\[Nu]*(-1 + 2*\[Nu])*\[Chi]S)/(-1 + 3*\[Nu]) + 
      ((2192 - 6815*\[Nu] + 555*\[Nu]^2 - 974*\[Nu]^3)*\[Chi]S)/
       (216*(-1 + 3*\[Nu])) + (4*\[Nu]*(-1 + 4*\[Nu])*\[Chi]A^2*\[Chi]S)/
       (-1 + 3*\[Nu]) + ((3256 + 23861*\[Nu] - 32436*\[Nu]^2 - 24152*\[Nu]^3)/
         (1980 - 5940*\[Nu]) + (4*(1 - 4*\[Nu])*\[Nu]*\[Chi]A^2)/
         (-1 + 3*\[Nu]))*\[Chi]S + (8*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S^2)/
       (1 - 3*\[Nu]) + (8*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S^2)/(-1 + 3*\[Nu]) + 
      (4*\[Nu]*\[Chi]S^3)/(1 - 3*\[Nu]) + (4*\[Nu]*\[Chi]S^3)/(-1 + 3*\[Nu]))
 
f[3, 3] = 1 + v^2*(-7/2 + 2*\[Nu]) + 
    v^3*(((-4 + 19*\[Nu])*\[Chi]A)/(2*\[Delta]) + (-2 + (5*\[Nu])/2)*
       \[Chi]S) + v^5*(((4 - 16*\[Nu])*\[Chi]A)/(3*\[Delta]) - 
      ((40 + 273*\[Nu] - 814*\[Nu]^2)*\[Chi]A)/(60*\[Delta]) - 
      (2*(-2 + \[Nu])*\[Chi]S)/3 + ((-40 + 73*\[Nu] + 482*\[Nu]^2)*\[Chi]S)/
       60) + v^4*((\[Kappa]A*(3 - 12*\[Nu]))/(2*\[Delta]) + 
      \[Kappa]S*(3/2 - 3*\[Nu]) + (-1329 - 13604*\[Nu] + 3548*\[Nu]^2)/1320 + 
      (3/2 - 6*\[Nu])*\[Chi]A^2 + ((3 - 12*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + 
      (3*\[Chi]S^2)/2) + v^6*(147471561/2802800 - (78*EulerGamma)/7 + 
      \[Kappa]S*(-1/2 + \[Nu]) - (17161*\[Nu])/2860 + (41*Pi^2*\[Nu])/64 - 
      (27409*\[Nu]^2)/1560 + (8237*\[Nu]^3)/2860 + (\[Kappa]A*(-1 + 4*\[Nu]))/
       (2*\[Delta]) + \[Kappa]S*(-5/4 + \[Nu] - 6*\[Nu]^2) + 
      (\[Kappa]A*(-5 + 14*\[Nu] + 16*\[Nu]^2))/(4*\[Delta]) + 
      (-1/2 + 2*\[Nu])*\[Chi]A^2 + (-5/4 + (7*\[Nu])/2 - 12*\[Nu]^2)*
       \[Chi]A^2 + ((-1 + 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] - 
      ((5 + 10*\[Nu] - 88*\[Nu]^2)*\[Chi]A*\[Chi]S)/(2*\[Delta]) - 
      \[Chi]S^2/2 + (-5/4 - (27*\[Nu])/2 + 6*\[Nu]^2)*\[Chi]S^2 + 
      (78*Log[2])/7 - (39*Log[144])/7 - (78*Log[v])/7)
 
f[4, 1] = 1 + (v^2*(602 - 1385*\[Nu] + 288*\[Nu]^2))/(132*(-1 + 2*\[Nu])) + 
    v*((-5*\[Nu]*\[Chi]A)/(2*\[Delta] - 4*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(2 - 4*\[Nu])) + 
    v^3*(((10 - 40*\[Nu])*\[Chi]A)/(3*\[Delta]) - 
      ((440 - 4989*\[Nu] + 5727*\[Nu]^2)*\[Chi]A)/(132*\[Delta] - 
        264*\[Delta]*\[Nu]) - (5*(-2 + \[Nu])*\[Chi]S)/3 + 
      ((440 + 589*\[Nu] + 1281*\[Nu]^2)*\[Chi]S)/(132*(-1 + 2*\[Nu]))) + 
    v^4*(\[Kappa]S*(5/2 - 5*\[Nu]) + \[Kappa]S*(-1 + 2*\[Nu]) + 
      (\[Kappa]A*(-1 + 4*\[Nu]))/\[Delta] + 
      (\[Kappa]A*(5 - 30*\[Nu] + 12*\[Nu]^2))/(2*\[Delta] - 
        4*\[Delta]*\[Nu]) + (-2280543 + 5707303*\[Nu] - 5715955*\[Nu]^2 + 
        591780*\[Nu]^3)/(360360*(-1 + 2*\[Nu])) + (-1 + 4*\[Nu])*\[Chi]A^2 + 
      (25*\[Nu]*\[Chi]A^2)/(-3 + 6*\[Nu]) + 
      (5*(1 - 4*\[Nu] + 8*\[Nu]^2)*\[Chi]A^2)/(2 - 4*\[Nu]) + 
      ((-2 + 8*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] - 
      (175*\[Nu]^2*\[Chi]A*\[Chi]S)/(6*\[Delta] - 12*\[Delta]*\[Nu]) + 
      ((5 - 30*\[Nu] + 52*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (\[Delta] - 2*\[Delta]*\[Nu]) - \[Chi]S^2 + 
      (5/2 - 5*\[Nu])*\[Chi]S^2 + (25*(-2 + \[Nu])*\[Nu]*\[Chi]S^2)/
       (-6 + 12*\[Nu]))
 
f[4, 2] = 1 + (v^2*(1146 - 3530*\[Nu] + 285*\[Nu]^2))/(330*(-1 + 3*\[Nu])) + 
    v^3*((\[Delta]*(40 - 84*\[Nu])*\[Chi]A)/(-15 + 45*\[Nu]) + 
      (4*(10 - 59*\[Nu] + 78*\[Nu]^2)*\[Chi]S)/(-15 + 45*\[Nu])) + 
    v^5*((4*\[Delta]*\[Chi]A)/3 + (\[Delta]*(-884 - 417*\[Nu] + 5958*\[Nu]^2)*
        \[Chi]A)/(165*(-1 + 3*\[Nu])) - (2*(-2 + \[Nu])*\[Chi]S)/3 + 
      ((884 - 4711*\[Nu] + 5812*\[Nu]^2 - 1134*\[Nu]^3)*\[Chi]S)/
       (165 - 495*\[Nu])) + v^4*((2*\[Delta]*\[Kappa]A)/(1 - 3*\[Nu]) + 
      (\[Kappa]S*(2 - 4*\[Nu] + 12*\[Nu]^2))/(1 - 3*\[Nu]) - 
      (5538096 - 26861688*\[Nu] + 28154560*\[Nu]^2 + 2707215*\[Nu]^3)/
       (1801800*(-1 + 3*\[Nu])) + ((2 - 8*\[Nu] + 24*\[Nu]^2)*\[Chi]A^2)/
       (1 - 3*\[Nu]) + (4*\[Delta]*\[Chi]A*\[Chi]S)/(1 - 3*\[Nu]) + 
      (2*\[Chi]S^2)/(1 - 3*\[Nu]))
 
f[4, 3] = 1 + (v^2*(222 - 547*\[Nu] + 160*\[Nu]^2))/(-44 + 88*\[Nu]) + 
    v*((-5*\[Nu]*\[Chi]A)/(2*\[Delta] - 4*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(2 - 4*\[Nu])) + 
    v^3*(((10 - 40*\[Nu])*\[Chi]A)/(3*\[Delta]) - 
      ((440 - 5301*\[Nu] + 6663*\[Nu]^2)*\[Chi]A)/(132*\[Delta] - 
        264*\[Delta]*\[Nu]) - (5*(-2 + \[Nu])*\[Chi]S)/3 + 
      ((440 + 901*\[Nu] + 969*\[Nu]^2)*\[Chi]S)/(132*(-1 + 2*\[Nu]))) + 
    v^4*(\[Kappa]S*(5/2 - 5*\[Nu]) + \[Kappa]S*(-1 + 2*\[Nu]) + 
      (\[Kappa]A*(-1 + 4*\[Nu]))/\[Delta] + 
      (\[Kappa]A*(5 - 30*\[Nu] + 28*\[Nu]^2))/(2*\[Delta] - 
        4*\[Delta]*\[Nu]) + (-676629 + 2783109*\[Nu] - 3500105*\[Nu]^2 + 
        544460*\[Nu]^3)/(120120*(-1 + 2*\[Nu])) + (-1 + 4*\[Nu])*\[Chi]A^2 + 
      (25*\[Nu]*\[Chi]A^2)/(-3 + 6*\[Nu]) + 
      (5*(1 - 4*\[Nu] + 8*\[Nu]^2)*\[Chi]A^2)/(2 - 4*\[Nu]) + 
      ((-2 + 8*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] - 
      (175*\[Nu]^2*\[Chi]A*\[Chi]S)/(6*\[Delta] - 12*\[Delta]*\[Nu]) + 
      ((5 - 30*\[Nu] + 68*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (\[Delta] - 2*\[Delta]*\[Nu]) - \[Chi]S^2 + 
      (5/2 - 5*\[Nu])*\[Chi]S^2 + (25*(-2 + \[Nu])*\[Nu]*\[Chi]S^2)/
       (-6 + 12*\[Nu]))
 
f[4, 4] = 1 + (v^2*(1614 - 5870*\[Nu] + 2625*\[Nu]^2))/(330*(-1 + 3*\[Nu])) + 
    v^3*((4*\[Delta]*(-10 + 39*\[Nu])*\[Chi]A)/(15 - 45*\[Nu]) + 
      (4*(10 - 41*\[Nu] + 42*\[Nu]^2)*\[Chi]S)/(-15 + 45*\[Nu])) + 
    v^5*((4*\[Delta]*\[Chi]A)/3 - (\[Delta]*(566 - 4875*\[Nu] + 3114*\[Nu]^2)*
        \[Chi]A)/(165*(-1 + 3*\[Nu])) - (2*(-2 + \[Nu])*\[Chi]S)/3 + 
      ((566 - 2731*\[Nu] + 4996*\[Nu]^2 - 6630*\[Nu]^3)*\[Chi]S)/
       (165 - 495*\[Nu])) + v^4*(2*\[Delta]*\[Kappa]A + 
      \[Kappa]S*(2 - 4*\[Nu]) + (-4536144 + 50799672*\[Nu] - 
        106831480*\[Nu]^2 + 23740185*\[Nu]^3)/(1801800*(-1 + 3*\[Nu])) + 
      (2 - 8*\[Nu])*\[Chi]A^2 + 4*\[Delta]*\[Chi]A*\[Chi]S + 2*\[Chi]S^2)
 
f[5, 1] = 1 + (v^2*(319 - 626*\[Nu] + 8*\[Nu]^2))/(78*(-1 + 2*\[Nu])) + 
    v^3*(-(((10 - 46*\[Nu] + 38*\[Nu]^2)*\[Chi]A)/(3*\[Delta] - 
         6*\[Delta]*\[Nu])) + ((10 - 54*\[Nu] + 54*\[Nu]^2)*\[Chi]S)/
       (-3 + 6*\[Nu])) + v^4*(\[Kappa]S*(5/2 - 5*\[Nu]) + 
      (\[Kappa]A*(5 - 30*\[Nu] - 8*\[Nu]^2))/(2*\[Delta] - 
        4*\[Delta]*\[Nu]) + (28859 - 77384*\[Nu] + 36680*\[Nu]^2 + 
        11480*\[Nu]^3)/(4680 - 9360*\[Nu]) + (5/2 - 10*\[Nu])*\[Chi]A^2 + 
      ((5 - 30*\[Nu] - 8*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (\[Delta] - 2*\[Delta]*\[Nu]) + (5*\[Chi]S^2)/2)
 
f[5, 2] = 1 + (v^2*(-15828 + 84679*\[Nu] - 104930*\[Nu]^2 + 21980*\[Nu]^3))/
     (2730*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v*((-3*\[Delta]*\[Nu]*\[Chi]A)/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*((10*\[Delta]*\[Chi]A)/3 - (\[Delta]*(104 - 1172*\[Nu] + 901*\[Nu]^2)*
        \[Chi]A)/(26*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (5*(-2 + \[Nu])*\[Chi]S)/
       3 + ((-104 + 76*\[Nu] + 125*\[Nu]^2 + 724*\[Nu]^3)*\[Chi]S)/
       (26*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[5, 3] = 1 + (v^2*(375 - 850*\[Nu] + 176*\[Nu]^2))/(78*(-1 + 2*\[Nu])) + 
    v^3*(-(((10 - 54*\[Nu] + 62*\[Nu]^2)*\[Chi]A)/(3*\[Delta] - 
         6*\[Delta]*\[Nu])) + ((10 - 46*\[Nu] + 46*\[Nu]^2)*\[Chi]S)/
       (-3 + 6*\[Nu])) + v^4*(\[Kappa]S*(5/2 - 5*\[Nu]) + 
      (\[Kappa]A*(5 - 30*\[Nu] + 8*\[Nu]^2))/(2*\[Delta] - 
        4*\[Delta]*\[Nu]) + (-69359 + 275944*\[Nu] - 251960*\[Nu]^2 + 
        14600*\[Nu]^3)/(10920*(-1 + 2*\[Nu])) + (5/2 - 10*\[Nu])*\[Chi]A^2 + 
      ((5 - 30*\[Nu] + 8*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (\[Delta] - 2*\[Delta]*\[Nu]) + (5*\[Chi]S^2)/2)
 
f[5, 4] = 1 + (v^2*(-17448 + 96019*\[Nu] - 127610*\[Nu]^2 + 33320*\[Nu]^3))/
     (2730*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v*((-3*\[Delta]*\[Nu]*\[Chi]A)/(1 - 5*\[Nu] + 5*\[Nu]^2) + 
      (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*((10*\[Delta]*\[Chi]A)/3 - 
      (\[Delta]*(104 - 1256*\[Nu] + 1069*\[Nu]^2)*\[Chi]A)/
       (26*(1 - 5*\[Nu] + 5*\[Nu]^2)) - (5*(-2 + \[Nu])*\[Chi]S)/3 + 
      ((-104 - 8*\[Nu] + 461*\[Nu]^2 + 556*\[Nu]^3)*\[Chi]S)/
       (26*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[5, 5] = 1 + (v^2*(487 - 1298*\[Nu] + 512*\[Nu]^2))/(78*(-1 + 2*\[Nu])) + 
    v^3*(-(((10 - 70*\[Nu] + 110*\[Nu]^2)*\[Chi]A)/(3*\[Delta] - 
         6*\[Delta]*\[Nu])) + (10*(1 - 3*\[Nu] + 3*\[Nu]^2)*\[Chi]S)/
       (-3 + 6*\[Nu])) + v^4*((\[Kappa]A*(5 - 20*\[Nu]))/(2*\[Delta]) + 
      \[Kappa]S*(5/2 - 5*\[Nu]) + (-50569 + 319192*\[Nu] - 416104*\[Nu]^2 + 
        84536*\[Nu]^3)/(6552*(-1 + 2*\[Nu])) + (5/2 - 10*\[Nu])*\[Chi]A^2 + 
      ((5 - 20*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + (5*\[Chi]S^2)/2)
 
f[6, 1] = 1 + (v^2*(-161 + 694*\[Nu] - 670*\[Nu]^2 + 124*\[Nu]^3))/
     (24*(1 - 4*\[Nu] + 3*\[Nu]^2)) + 
    v*((-7*\[Nu]*\[Chi]A)/(2*\[Delta] - 2*\[Delta]*\[Nu]) + 
      (7*\[Nu]*\[Chi]S)/(2 - 6*\[Nu]))
 
f[6, 2] = 1 + (v^2*(-74 + 378*\[Nu] - 413*\[Nu]^2 + 49*\[Nu]^3))/
     (14*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*((-2*\[Delta]*(14 - 53*\[Nu] + 36*\[Nu]^2)*\[Chi]A)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (2*(-14 + 115*\[Nu] - 278*\[Nu]^2 + 174*\[Nu]^3)*\[Chi]S)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[6, 3] = 1 + (v^2*(-169 + 742*\[Nu] - 750*\[Nu]^2 + 156*\[Nu]^3))/
     (24*(1 - 4*\[Nu] + 3*\[Nu]^2)) + 
    v*((-7*\[Nu]*\[Chi]A)/(2*\[Delta] - 2*\[Delta]*\[Nu]) + 
      (7*\[Nu]*\[Chi]S)/(2 - 6*\[Nu]))
 
f[6, 4] = 1 + (v^2*(-86 + 462*\[Nu] - 581*\[Nu]^2 + 133*\[Nu]^3))/
     (14*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*((-2*\[Delta]*(14 - 65*\[Nu] + 60*\[Nu]^2)*\[Chi]A)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (2*(-14 + 103*\[Nu] - 230*\[Nu]^2 + 150*\[Nu]^3)*\[Chi]S)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[6, 5] = 1 + (v^2*(-185 + 838*\[Nu] - 910*\[Nu]^2 + 220*\[Nu]^3))/
     (24*(1 - 4*\[Nu] + 3*\[Nu]^2)) + 
    v*((-7*\[Nu]*\[Chi]A)/(2*\[Delta] - 2*\[Delta]*\[Nu]) + 
      (7*\[Nu]*\[Chi]S)/(2 - 6*\[Nu]))
 
f[6, 6] = 1 + (v^2*(-106 + 602*\[Nu] - 861*\[Nu]^2 + 273*\[Nu]^3))/
     (14*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*((-2*\[Delta]*(14 - 85*\[Nu] + 100*\[Nu]^2)*\[Chi]A)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (2*(-14 + 83*\[Nu] - 150*\[Nu]^2 + 110*\[Nu]^3)*\[Chi]S)/
       (7*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
f[7, 1] = 1 + (v^2*(-618 + 2518*\[Nu] - 2083*\[Nu]^2 + 228*\[Nu]^3))/
     (102*(1 - 4*\[Nu] + 3*\[Nu]^2))
 
f[7, 2] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/(-1 + 7*\[Nu] - 
        14*\[Nu]^2 + 7*\[Nu]^3))
 
f[7, 3] = 1 + (v^2*(-666 + 2806*\[Nu] - 2563*\[Nu]^2 + 420*\[Nu]^3))/
     (102*(1 - 4*\[Nu] + 3*\[Nu]^2))
 
f[7, 4] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/(-1 + 7*\[Nu] - 
        14*\[Nu]^2 + 7*\[Nu]^3))
 
f[7, 5] = 1 + (v^2*(-762 + 3382*\[Nu] - 3523*\[Nu]^2 + 804*\[Nu]^3))/
     (102*(1 - 4*\[Nu] + 3*\[Nu]^2))
 
f[7, 6] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/(-1 + 7*\[Nu] - 
        14*\[Nu]^2 + 7*\[Nu]^3))
 
f[7, 7] = 1 + (v^2*(-906 + 4246*\[Nu] - 4963*\[Nu]^2 + 1380*\[Nu]^3))/
     (102*(1 - 4*\[Nu] + 3*\[Nu]^2))
(***************************************************)
(* \[Rho]lm, defined by flm = \[Rho]lm^l *)
\[Rho][2, 1] = 1 + v*((-3*\[Chi]A)/(4*\[Delta]) - (3*\[Chi]S)/4) + 
    v^2*(-59/56 + (23*\[Nu])/84 + (9*\[Chi]A^2)/(32*(-1 + 4*\[Nu])) - 
      (9*\[Chi]A*\[Chi]S)/(16*\[Delta]) - (9*\[Chi]S^2)/32) + 
    v^4*(-\[Kappa]A/(4*\[Delta]) + (\[Kappa]S*(-1 - 2*\[Nu]))/4 + 
      (-47009 - 43972*\[Nu] + 7404*\[Nu]^2)/56448 + 
      ((865 - 10422*\[Nu] - 7168*\[Nu]^2)*\[Chi]A^2)/(1792*(-1 + 4*\[Nu])) + 
      ((-865 + 5958*\[Nu])*\[Chi]A*\[Chi]S)/(896*\[Delta]) + 
      ((-865 + 1494*\[Nu])*\[Chi]S^2)/1792) + 
    v^3*(((1177 + 662*\[Nu])*\[Chi]A)/(672*\[Delta]) - 
      (27*\[Chi]A^3)/(128*\[Delta] - 512*\[Delta]*\[Nu]) + 
      ((1177 + 454*\[Nu])/672 + (81*\[Chi]A^2)/(128*(-1 + 4*\[Nu])))*
       \[Chi]S - (81*\[Chi]A*\[Chi]S^2)/(128*\[Delta]) - 
      (27*\[Chi]S^3)/128) + 
    v^5*(-((295905 - 979412*\[Nu] + 747316*\[Nu]^2)*\[Chi]A)/
       (225792*\[Delta]) - (3*(677 + 4054*\[Nu] + 21504*\[Nu]^2)*\[Chi]A^3)/
       (7168*\[Delta]*(-1 + 4*\[Nu])) + 
      ((-295905 + 111924*\[Nu] + 49100*\[Nu]^2)/225792 - 
        (9*(677 + 3398*\[Nu] + 7168*\[Nu]^2)*\[Chi]A^2)/
         (7168*(-1 + 4*\[Nu])))*\[Chi]S + (9*(677 + 2742*\[Nu])*\[Chi]A*
        \[Chi]S^2)/(7168*\[Delta]) + (3*(677 + 2086*\[Nu])*\[Chi]S^3)/7168 + 
      \[Kappa]A*((3/8 - 3/(16 - 64*\[Nu]))*\[Chi]A + ((3 - 24*\[Nu])*\[Chi]S)/
         (16*\[Delta])) + \[Kappa]S*(((3 - 18*\[Nu])*\[Chi]A)/(16*\[Delta]) + 
        (3/16 - (9*\[Nu])/8)*\[Chi]S)) + 
    v^6*(7613184941/2607897600 - (107*EulerGamma)/105 + 
      (1024181*\[Nu])/17385984 - (41*Pi^2*\[Nu])/768 + 
      (622373*\[Nu]^2)/8692992 + (2266171*\[Nu]^3)/39118464 + 
      (\[Kappa]S*(-161 - 148*\[Nu] + 212*\[Nu]^2))/672 + 
      (\[Kappa]A*(-161 + 174*\[Nu] + 1892*\[Nu]^2))/(672*\[Delta]) + 
      ((-9032393 + 54330988*\[Nu] - 33371924*\[Nu]^2 + 4558848*\[Nu]^3)*
        \[Chi]A^2)/(1806336*(-1 + 4*\[Nu])) + 
      ((9032393 - 28363212*\[Nu] + 4226836*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (903168*\[Delta]) + ((9032393 - 2395436*\[Nu] + 1280276*\[Nu]^2)*
        \[Chi]S^2)/1806336 - (107*Log[2])/105 - Log[16]^2/4 + 
      Log[4096]^2/36 - (107*Log[v])/105)
 
\[Rho][2, 2] = 1 + (v^2*(-86 + 55*\[Nu]))/84 + 
    v^3*((-2*\[Delta]*\[Chi]A)/3 + (2*(-1 + \[Nu])*\[Chi]S)/3) + 
    v^5*(-(\[Delta]*(68 + 19*\[Nu])*\[Chi]A)/42 + 
      ((-204 + 343*\[Nu] + 209*\[Nu]^2)*\[Chi]S)/126) + 
    v^4*((\[Delta]*\[Kappa]A)/2 + \[Kappa]S*(1/2 - \[Nu]) + 
      (-82220 - 66050*\[Nu] + 19583*\[Nu]^2)/42336 + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + \[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2/2) + 
    v^7*(\[Delta]*\[Lambda]A*(-1 + \[Nu]) + \[Lambda]S*(-1 + 3*\[Nu]) + 
      (\[Delta]*(74932 + 802240*\[Nu] + 97865*\[Nu]^2)*\[Chi]A)/63504 + 
      ((\[Delta] - 4*\[Delta]*\[Nu])*\[Chi]A^3)/3 + 
      ((74932 + 896988*\[Nu] - 245717*\[Nu]^2 + 50803*\[Nu]^3)/63504 + 
        (1 - 3*\[Nu] - 4*\[Nu]^2)*\[Chi]A^2)*\[Chi]S + 
      (\[Delta] + 2*\[Delta]*\[Nu])*\[Chi]A*\[Chi]S^2 + 
      (1/3 + \[Nu])*\[Chi]S^3 + \[Kappa]A*(((4 - 7*\[Nu])*\[Chi]A)/3 + 
        \[Delta]*(4/3 - 2*\[Nu])*\[Chi]S) + 
      \[Kappa]S*((\[Delta]*(4 + \[Nu])*\[Chi]A)/3 - 
        (2*(-2 + 7*\[Nu] + 3*\[Nu]^2)*\[Chi]S)/3)) + 
    v^6*(1556919113/122245200 - (428*EulerGamma)/105 + 
      (\[Delta]*\[Kappa]A*(134 - 139*\[Nu]))/168 - (48993925*\[Nu])/9779616 + 
      (41*Pi^2*\[Nu])/192 - (6292061*\[Nu]^2)/3259872 + 
      (10620745*\[Nu]^3)/39118464 + 
      (\[Kappa]S*(134 - 407*\[Nu] - 162*\[Nu]^2))/168 + 
      ((178 - 457*\[Nu] - 972*\[Nu]^2)*\[Chi]A^2)/504 + 
      (\[Delta]*(178 - 781*\[Nu])*\[Chi]A*\[Chi]S)/252 + 
      ((178 - 1817*\[Nu] + 560*\[Nu]^2)*\[Chi]S^2)/504 - (16*Log[2])/105 - 
      Log[256] - (428*Log[v])/105)
 
\[Rho][3, 1] = 1 + (v^2*(-13 - 4*\[Nu]))/18 + 
    v^3*(((-4 + 11*\[Nu])*\[Chi]A)/(6*\[Delta]) + ((-4 + 13*\[Nu])*\[Chi]S)/
       6) + v^5*(((48 + 279*\[Nu] - 1774*\[Nu]^2)*\[Chi]A)/(108*\[Delta]) + 
      (4/9 + (67*\[Nu])/36 + (7*\[Nu]^2)/54)*\[Chi]S) + 
    v^4*(\[Kappa]S*(-5/6 - \[Nu]) + (\[Kappa]A*(-5 + 4*\[Nu]))/(6*\[Delta]) + 
      (101 - 6740*\[Nu] - 3316*\[Nu]^2)/7128 + (-5/6 - 2*\[Nu])*\[Chi]A^2 + 
      ((-5 + 4*\[Nu])*\[Chi]A*\[Chi]S)/(3*\[Delta]) - (5*\[Chi]S^2)/6) + 
    v^6*(11706720301/6129723600 - (26*EulerGamma)/63 - 
      (9688441*\[Nu])/2084940 + (41*Pi^2*\[Nu])/192 + 
      (174535*\[Nu]^2)/75816 - (727247*\[Nu]^3)/1250964 - 
      (\[Kappa]A*(1 + 218*\[Nu] - 944*\[Nu]^2))/(108*\[Delta]) + 
      \[Kappa]S*(-1/108 - (55*\[Nu])/27 + 2*\[Nu]^2) + 
      ((49 - 66*\[Nu] - 877*\[Nu]^2 + 1728*\[Nu]^3)*\[Chi]A^2)/
       (108*(-1 + 4*\[Nu])) - ((49 + 146*\[Nu] - 2315*\[Nu]^2)*\[Chi]A*
        \[Chi]S)/(54*\[Delta]) + ((-49 - 358*\[Nu] + 285*\[Nu]^2)*\[Chi]S^2)/
       108 - (26*Log[2])/63 - (26*Log[v])/63)
 
\[Rho][3, 2] = 1 + (4*v*\[Nu]*\[Chi]S)/(3 - 9*\[Nu]) + 
    v^2*((328 - 1115*\[Nu] + 320*\[Nu]^2)/(270*(-1 + 3*\[Nu])) - 
      (16*\[Nu]^2*\[Chi]S^2)/(9*(1 - 3*\[Nu])^2)) + 
    v^4*((\[Delta]*\[Kappa]A*(-1 + \[Nu]))/(-3 + 9*\[Nu]) + 
      (\[Kappa]S*(1 - 3*\[Nu] + 6*\[Nu]^2))/(3 - 9*\[Nu]) + 
      (-1444528 + 8050045*\[Nu] - 4725605*\[Nu]^2 - 20338960*\[Nu]^3 + 
        3085640*\[Nu]^4)/(1603800*(1 - 3*\[Nu])^2) + 
      ((1 - 9*\[Nu] + 12*\[Nu]^2)*\[Chi]A^2)/(3 - 9*\[Nu]) - 
      (2*\[Delta]*(-9 + 44*\[Nu] + 25*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (27*(1 - 3*\[Nu])^2) + ((-81 + 387*\[Nu] - 1435*\[Nu]^2 + 
         1997*\[Nu]^3 + 2452*\[Nu]^4)*\[Chi]S^2)/(243*(-1 + 3*\[Nu])^3)) + 
    v^3*((\[Delta]*(2 + 13*\[Nu])*\[Chi]A)/(9 - 27*\[Nu]) + 
      ((90 - 1478*\[Nu] + 2515*\[Nu]^2 + 3035*\[Nu]^3)*\[Chi]S)/
       (405*(1 - 3*\[Nu])^2) + (320*\[Nu]^3*\[Chi]S^3)/
       (81*(1 - 3*\[Nu])^3)) + 
    v^5*((\[Delta]*(-245344 + 1128531*\[Nu] - 1514740*\[Nu]^2 + 
         889673*\[Nu]^3)*\[Chi]A)/(106920*(1 - 3*\[Nu])^2) + 
      (8*\[Delta]*\[Kappa]A*(-1 + \[Nu])*\[Nu]*\[Chi]S)/(9*(1 - 3*\[Nu])^2) - 
      (8*\[Kappa]S*\[Nu]*(1 - 3*\[Nu] + 6*\[Nu]^2)*\[Chi]S)/
       (9*(1 - 3*\[Nu])^2) + ((2208096 - 20471053*\[Nu] + 70519165*\[Nu]^2 - 
          101706029*\[Nu]^3 + 40204523*\[Nu]^4 + 11842250*\[Nu]^5)/
         (962280*(-1 + 3*\[Nu])^3) - (8*\[Nu]*(1 - 9*\[Nu] + 12*\[Nu]^2)*
          \[Chi]A^2)/(9*(1 - 3*\[Nu])^2))*\[Chi]S - 
      (16*\[Delta]*\[Nu]*(-9 + 46*\[Nu] + 38*\[Nu]^2)*\[Chi]A*\[Chi]S^2)/
       (81*(-1 + 3*\[Nu])^3) + (8*\[Nu]*(-243 + 1269*\[Nu] - 5029*\[Nu]^2 + 
         5441*\[Nu]^3 + 12022*\[Nu]^4)*\[Chi]S^3)/(2187*(1 - 3*\[Nu])^4))
 
\[Rho][3, 3] = 1 + (v^2*(-7 + 4*\[Nu]))/6 + 
    v^3*(((-4 + 19*\[Nu])*\[Chi]A)/(6*\[Delta]) + ((-4 + 5*\[Nu])*\[Chi]S)/
       6) + v^5*(((-80 + 299*\[Nu] + 18*\[Nu]^2)*\[Chi]A)/(60*\[Delta]) + 
      ((-80 + 181*\[Nu] + 94*\[Nu]^2)*\[Chi]S)/60) + 
    v^4*((\[Kappa]A*(1 - 4*\[Nu]))/(2*\[Delta]) + \[Kappa]S*(1/2 - \[Nu]) + 
      (-6719 - 7444*\[Nu] + 1788*\[Nu]^2)/3960 + (1/2 - 2*\[Nu])*\[Chi]A^2 + 
      ((1 - 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + \[Chi]S^2/2) + 
    v^6*(3203101567/227026800 - (26*EulerGamma)/7 - (129509*\[Nu])/25740 + 
      (41*Pi^2*\[Nu])/192 - (274621*\[Nu]^2)/154440 + (12011*\[Nu]^3)/46332 + 
      (\[Kappa]S*(7 - 28*\[Nu] - 8*\[Nu]^2))/12 + 
      (\[Kappa]A*(7 - 42*\[Nu] + 48*\[Nu]^2))/(12*\[Delta]) + 
      ((5 - 58*\[Nu] + 95*\[Nu]^2 + 192*\[Nu]^3)*\[Chi]A^2)/
       (36 - 144*\[Nu]) + ((5 - 102*\[Nu] + 265*\[Nu]^2)*\[Chi]A*\[Chi]S)/
       (18*\[Delta]) + ((5 - 146*\[Nu] + 47*\[Nu]^2)*\[Chi]S^2)/36 + 
      (26*Log[2])/7 - (13*Log[144])/7 - (26*Log[v])/7)
 
\[Rho][4, 1] = 1 + v*((-5*\[Nu]*\[Chi]A)/(8*\[Delta] - 16*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(8 - 16*\[Nu])) + 
    v^2*((602 - 1385*\[Nu] + 288*\[Nu]^2)/(528*(-1 + 2*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A^2)/(128*(1 - 2*\[Nu])^2*(-1 + 4*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A*\[Chi]S)/(64*\[Delta]*(1 - 2*\[Nu])^2) - 
      (75*\[Nu]^2*\[Chi]S^2)/(128*(1 - 2*\[Nu])^2)) + 
    v^4*(\[Kappa]S*(3/8 - (3*\[Nu])/4) + 
      (\[Kappa]A*(3 - 18*\[Nu] - 4*\[Nu]^2))/(8*\[Delta] - 
        16*\[Delta]*\[Nu]) + (-93305892 + 468955636*\[Nu] - 
        76714869*\[Nu]^2 - 1027227040*\[Nu]^3 + 95088000*\[Nu]^4)/
       (253693440*(1 - 2*\[Nu])^2) + 
      ((25344 - 411136*\[Nu] + 2624414*\[Nu]^2 - 7125275*\[Nu]^3 + 
         8297344*\[Nu]^4 - 3244032*\[Nu]^5)*\[Chi]A^2)/
       (67584*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])) + 
      ((-25344 + 253440*\[Nu] - 598850*\[Nu]^2 + 433253*\[Nu]^3 - 
         54272*\[Nu]^4)*\[Chi]A*\[Chi]S)/(33792*\[Delta]*(-1 + 2*\[Nu])^3) + 
      ((-25344 + 95744*\[Nu] - 266718*\[Nu]^2 + 253467*\[Nu]^3 + 
         160640*\[Nu]^4)*\[Chi]S^2)/(67584*(-1 + 2*\[Nu])^3)) + 
    v^3*((\[Nu]*(9762 - 34465*\[Nu] + 30992*\[Nu]^2)*\[Chi]A)/
       (4224*\[Delta]*(1 - 2*\[Nu])^2) + (875*\[Nu]^3*\[Chi]A^3)/
       (1024*(-1 + 2*\[Nu])^3*(\[Delta] - 4*\[Delta]*\[Nu])) + 
      ((\[Nu]*(-4482 - 479*\[Nu] + 17776*\[Nu]^2))/(4224*(1 - 2*\[Nu])^2) + 
        (2625*\[Nu]^3*\[Chi]A^2)/(1024*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])))*
       \[Chi]S + (2625*\[Nu]^3*\[Chi]A*\[Chi]S^2)/(1024*\[Delta]*
        (-1 + 2*\[Nu])^3) - (875*\[Nu]^3*\[Chi]S^3)/(1024*(-1 + 2*\[Nu])^3))
 
\[Rho][4, 2] = 1 + (v^2*(1146 - 3530*\[Nu] + 285*\[Nu]^2))/
     (1320*(-1 + 3*\[Nu])) + v^3*((\[Delta]*(10 - 21*\[Nu])*\[Chi]A)/
       (-15 + 45*\[Nu]) + ((10 - 59*\[Nu] + 78*\[Nu]^2)*\[Chi]S)/
       (-15 + 45*\[Nu])) + 
    v^5*((\[Delta]*(-420 + 23816*\[Nu] - 129270*\[Nu]^2 + 184725*\[Nu]^3)*
        \[Chi]A)/(6600*(1 - 3*\[Nu])^2) + 
      ((-420 + 14984*\[Nu] - 74658*\[Nu]^2 + 96555*\[Nu]^3 + 11790*\[Nu]^4)*
        \[Chi]S)/(6600*(1 - 3*\[Nu])^2)) + 
    v^4*((\[Delta]*\[Kappa]A)/(2 - 6*\[Nu]) + 
      (\[Kappa]S*(1 - 2*\[Nu] + 6*\[Nu]^2))/(2 - 6*\[Nu]) + 
      (-114859044 + 295834536*\[Nu] + 1204388696*\[Nu]^2 - 
        3047981160*\[Nu]^3 - 379526805*\[Nu]^4)/(317116800*(1 - 3*\[Nu])^2) + 
      ((1 - 4*\[Nu] + 12*\[Nu]^2)*\[Chi]A^2)/(2 - 6*\[Nu]) + 
      (\[Delta]*\[Chi]A*\[Chi]S)/(1 - 3*\[Nu]) + \[Chi]S^2/(2 - 6*\[Nu]))
 
\[Rho][4, 3] = 1 + v*((-5*\[Nu]*\[Chi]A)/(8*\[Delta] - 16*\[Delta]*\[Nu]) + 
      (5*\[Nu]*\[Chi]S)/(8 - 16*\[Nu])) + 
    v^2*((222 - 547*\[Nu] + 160*\[Nu]^2)/(176*(-1 + 2*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A^2)/(128*(1 - 2*\[Nu])^2*(-1 + 4*\[Nu])) + 
      (75*\[Nu]^2*\[Chi]A*\[Chi]S)/(64*\[Delta]*(1 - 2*\[Nu])^2) - 
      (75*\[Nu]^2*\[Chi]S^2)/(128*(1 - 2*\[Nu])^2)) + 
    v^4*(\[Kappa]S*(3/8 - (3*\[Nu])/4) + 
      (\[Kappa]A*(3 - 18*\[Nu] + 12*\[Nu]^2))/(8*\[Delta] - 
        16*\[Delta]*\[Nu]) + (-82731276 + 266543868*\[Nu] + 
        79503193*\[Nu]^2 - 611073120*\[Nu]^3 + 86817920*\[Nu]^4)/
       (84564480*(1 - 2*\[Nu])^2) + 
      ((25344 - 411136*\[Nu] + 2665694*\[Nu]^2 - 7365275*\[Nu]^3 + 
         8645824*\[Nu]^4 - 3244032*\[Nu]^5)*\[Chi]A^2)/
       (67584*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])) + 
      ((-25344 + 253440*\[Nu] - 692738*\[Nu]^2 + 808805*\[Nu]^3 - 
         396224*\[Nu]^4)*\[Chi]A*\[Chi]S)/(33792*\[Delta]*(-1 + 2*\[Nu])^3) + 
      ((-25344 + 95744*\[Nu] - 307998*\[Nu]^2 + 343707*\[Nu]^3 + 
         111680*\[Nu]^4)*\[Chi]S^2)/(67584*(-1 + 2*\[Nu])^3)) + 
    v^3*((\[Nu]*(11298 - 43105*\[Nu] + 43088*\[Nu]^2)*\[Chi]A)/
       (4224*\[Delta]*(1 - 2*\[Nu])^2) + (875*\[Nu]^3*\[Chi]A^3)/
       (1024*(-1 + 2*\[Nu])^3*(\[Delta] - 4*\[Delta]*\[Nu])) + 
      ((\[Nu]*(-6018 + 3169*\[Nu] + 15664*\[Nu]^2))/(4224*(1 - 2*\[Nu])^2) + 
        (2625*\[Nu]^3*\[Chi]A^2)/(1024*(-1 + 2*\[Nu])^3*(-1 + 4*\[Nu])))*
       \[Chi]S + (2625*\[Nu]^3*\[Chi]A*\[Chi]S^2)/(1024*\[Delta]*
        (-1 + 2*\[Nu])^3) - (875*\[Nu]^3*\[Chi]S^3)/(1024*(-1 + 2*\[Nu])^3))
 
\[Rho][4, 4] = 1 + (v^2*(1614 - 5870*\[Nu] + 2625*\[Nu]^2))/
     (1320*(-1 + 3*\[Nu])) + v^3*((\[Delta]*(10 - 39*\[Nu])*\[Chi]A)/
       (-15 + 45*\[Nu]) + ((10 - 41*\[Nu] + 42*\[Nu]^2)*\[Chi]S)/
       (-15 + 45*\[Nu])) + 
    v^5*((\[Delta]*(-8280 + 42716*\[Nu] - 57990*\[Nu]^2 + 8955*\[Nu]^3)*
        \[Chi]A)/(6600*(1 - 3*\[Nu])^2) + 
      ((-8280 + 66284*\[Nu] - 176418*\[Nu]^2 + 128085*\[Nu]^3 + 
         88650*\[Nu]^4)*\[Chi]S)/(6600*(1 - 3*\[Nu])^2)) + 
    v^4*((\[Delta]*\[Kappa]A)/2 + \[Kappa]S*(1/2 - \[Nu]) + 
      (-511573572 + 2338945704*\[Nu] - 313857376*\[Nu]^2 - 
        6733146000*\[Nu]^3 + 1252563795*\[Nu]^4)/
       (317116800*(1 - 3*\[Nu])^2) + (1/2 - 2*\[Nu])*\[Chi]A^2 + 
      \[Delta]*\[Chi]A*\[Chi]S + \[Chi]S^2/2)
 
\[Rho][5, 1] = 1 + (v^2*(319 - 626*\[Nu] + 8*\[Nu]^2))/(390*(-1 + 2*\[Nu])) + 
    v^3*(-(((10 - 46*\[Nu] + 38*\[Nu]^2)*\[Chi]A)/(15*\[Delta] - 
         30*\[Delta]*\[Nu])) + ((10 - 54*\[Nu] + 54*\[Nu]^2)*\[Chi]S)/
       (-15 + 30*\[Nu])) + v^4*(\[Kappa]S*(1/2 - \[Nu]) + 
      (\[Kappa]A*(5 - 30*\[Nu] - 8*\[Nu]^2))/(10*\[Delta] - 
        20*\[Delta]*\[Nu]) - (31877 + 158774*\[Nu] - 900904*\[Nu]^2 + 
        764376*\[Nu]^3 + 298736*\[Nu]^4)/(304200*(1 - 2*\[Nu])^2) + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + ((5 - 30*\[Nu] - 8*\[Nu]^2)*\[Chi]A*
        \[Chi]S)/(5*\[Delta] - 10*\[Delta]*\[Nu]) + \[Chi]S^2/2)
 
\[Rho][5, 2] = 1 + v*((-3*\[Delta]*\[Nu]*\[Chi]A)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2))) + 
    v^2*((-15828 + 84679*\[Nu] - 104930*\[Nu]^2 + 21980*\[Nu]^3)/
       (13650*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (18*\[Nu]^2*(-1 + 4*\[Nu])*\[Chi]A^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^
         2) + (36*\[Delta]*(1 - 2*\[Nu])*\[Nu]^2*\[Chi]A*\[Chi]S)/
       (25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) - (18*(1 - 2*\[Nu])^2*\[Nu]^2*
        \[Chi]S^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2)) + 
    v^3*(-(\[Delta]*(9100 - 243364*\[Nu] + 1213877*\[Nu]^2 - 
          1907465*\[Nu]^3 + 963865*\[Nu]^4)*\[Chi]A)/
       (68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) + 
      (162*\[Delta]*\[Nu]^3*(-1 + 4*\[Nu])*\[Chi]A^3)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) + 
      ((-9100 + 25086*\[Nu] + 17105*\[Nu]^2 + 471681*\[Nu]^3 - 
          2079455*\[Nu]^4 + 1859270*\[Nu]^5)/(68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^
           2) + (486*\[Nu]^3*(1 - 6*\[Nu] + 8*\[Nu]^2)*\[Chi]A^2)/
         (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))*\[Chi]S - 
      (486*\[Delta]*(1 - 2*\[Nu])^2*\[Nu]^3*\[Chi]A*\[Chi]S^2)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) - (162*\[Nu]^3*(-1 + 2*\[Nu])^3*
        \[Chi]S^3)/(125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))
 
\[Rho][5, 3] = 1 + (v^2*(375 - 850*\[Nu] + 176*\[Nu]^2))/
     (390*(-1 + 2*\[Nu])) + 
    v^3*(-(((10 - 54*\[Nu] + 62*\[Nu]^2)*\[Chi]A)/(15*\[Delta] - 
         30*\[Delta]*\[Nu])) + ((10 - 46*\[Nu] + 46*\[Nu]^2)*\[Chi]S)/
       (-15 + 30*\[Nu])) + v^4*(\[Kappa]S*(1/2 - \[Nu]) + 
      (\[Kappa]A*(5 - 30*\[Nu] + 8*\[Nu]^2))/(10*\[Delta] - 
        20*\[Delta]*\[Nu]) + (-1232499 + 1678182*\[Nu] + 7424072*\[Nu]^2 - 
        11844680*\[Nu]^3 + 271472*\[Nu]^4)/(2129400*(1 - 2*\[Nu])^2) + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + ((5 - 30*\[Nu] + 8*\[Nu]^2)*\[Chi]A*
        \[Chi]S)/(5*\[Delta] - 10*\[Delta]*\[Nu]) + \[Chi]S^2/2)
 
\[Rho][5, 4] = 1 + v*((-3*\[Delta]*\[Nu]*\[Chi]A)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2)) + (3*(1 - 2*\[Nu])*\[Nu]*\[Chi]S)/
       (5*(1 - 5*\[Nu] + 5*\[Nu]^2))) + 
    v^2*((-17448 + 96019*\[Nu] - 127610*\[Nu]^2 + 33320*\[Nu]^3)/
       (13650*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      (18*\[Nu]^2*(-1 + 4*\[Nu])*\[Chi]A^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^
         2) + (36*\[Delta]*(1 - 2*\[Nu])*\[Nu]^2*\[Chi]A*\[Chi]S)/
       (25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) - (18*(1 - 2*\[Nu])^2*\[Nu]^2*
        \[Chi]S^2)/(25*(1 - 5*\[Nu] + 5*\[Nu]^2)^2)) + 
    v^3*(-(\[Delta]*(9100 - 268024*\[Nu] + 1386497*\[Nu]^2 - 
          2296805*\[Nu]^3 + 1268785*\[Nu]^4)*\[Chi]A)/
       (68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^2) + 
      (162*\[Delta]*\[Nu]^3*(-1 + 4*\[Nu])*\[Chi]A^3)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) + 
      ((-9100 + 426*\[Nu] + 239045*\[Nu]^2 - 174699*\[Nu]^3 - 
          1436855*\[Nu]^4 + 1690430*\[Nu]^5)/(68250*(1 - 5*\[Nu] + 5*\[Nu]^2)^
           2) + (486*\[Nu]^3*(1 - 6*\[Nu] + 8*\[Nu]^2)*\[Chi]A^2)/
         (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))*\[Chi]S - 
      (486*\[Delta]*(1 - 2*\[Nu])^2*\[Nu]^3*\[Chi]A*\[Chi]S^2)/
       (125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3) - (162*\[Nu]^3*(-1 + 2*\[Nu])^3*
        \[Chi]S^3)/(125*(1 - 5*\[Nu] + 5*\[Nu]^2)^3))
 
\[Rho][5, 5] = 1 + (v^2*(487 - 1298*\[Nu] + 512*\[Nu]^2))/
     (390*(-1 + 2*\[Nu])) + 
    v^3*(-(((2 - 14*\[Nu] + 22*\[Nu]^2)*\[Chi]A)/(3*\[Delta] - 
         6*\[Delta]*\[Nu])) + ((2 - 6*\[Nu] + 6*\[Nu]^2)*\[Chi]S)/
       (-3 + 6*\[Nu])) + v^4*((\[Kappa]A*(1 - 4*\[Nu]))/(2*\[Delta]) + 
      \[Kappa]S*(1/2 - \[Nu]) + (-3353747 + 8077606*\[Nu] + 7403944*\[Nu]^2 - 
        22372104*\[Nu]^3 + 3649648*\[Nu]^4)/(2129400*(1 - 2*\[Nu])^2) + 
      (1/2 - 2*\[Nu])*\[Chi]A^2 + ((1 - 4*\[Nu])*\[Chi]A*\[Chi]S)/\[Delta] + 
      \[Chi]S^2/2)
 
\[Rho][6, 1] = 1 + v*((7*\[Nu]*\[Chi]A)/(12*\[Delta]*(-1 + \[Nu])) + 
      (7*\[Nu]*\[Chi]S)/(12 - 36*\[Nu])) + 
    v^2*((-161 + 694*\[Nu] - 670*\[Nu]^2 + 124*\[Nu]^3)/
       (144*(1 - 4*\[Nu] + 3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]A^2)/
       (288*\[Delta]^2*(-1 + \[Nu])^2) + (245*\[Nu]^2*\[Chi]A*\[Chi]S)/
       (144*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]S^2)/
       (72*(2 - 6*\[Nu])^2))
 
\[Rho][6, 2] = 1 + (v^2*(-74 + 378*\[Nu] - 413*\[Nu]^2 + 49*\[Nu]^3))/
     (84*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*(-(\[Delta]*(14 - 53*\[Nu] + 36*\[Nu]^2)*\[Chi]A)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-14 + 115*\[Nu] - 278*\[Nu]^2 + 174*\[Nu]^3)*\[Chi]S)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho][6, 3] = 1 + v*((7*\[Nu]*\[Chi]A)/(12*\[Delta]*(-1 + \[Nu])) + 
      (7*\[Nu]*\[Chi]S)/(12 - 36*\[Nu])) + 
    v^2*((-169 + 742*\[Nu] - 750*\[Nu]^2 + 156*\[Nu]^3)/
       (144*(1 - 4*\[Nu] + 3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]A^2)/
       (288*\[Delta]^2*(-1 + \[Nu])^2) + (245*\[Nu]^2*\[Chi]A*\[Chi]S)/
       (144*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]S^2)/
       (72*(2 - 6*\[Nu])^2))
 
\[Rho][6, 4] = 1 + (v^2*(-86 + 462*\[Nu] - 581*\[Nu]^2 + 133*\[Nu]^3))/
     (84*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*(-(\[Delta]*(14 - 65*\[Nu] + 60*\[Nu]^2)*\[Chi]A)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-14 + 103*\[Nu] - 230*\[Nu]^2 + 150*\[Nu]^3)*\[Chi]S)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho][6, 5] = 1 + v*((7*\[Nu]*\[Chi]A)/(12*\[Delta]*(-1 + \[Nu])) + 
      (7*\[Nu]*\[Chi]S)/(12 - 36*\[Nu])) + 
    v^2*((-185 + 838*\[Nu] - 910*\[Nu]^2 + 220*\[Nu]^3)/
       (144*(1 - 4*\[Nu] + 3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]A^2)/
       (288*\[Delta]^2*(-1 + \[Nu])^2) + (245*\[Nu]^2*\[Chi]A*\[Chi]S)/
       (144*\[Delta]*(1 - 4*\[Nu] + 3*\[Nu]^2)) - (245*\[Nu]^2*\[Chi]S^2)/
       (72*(2 - 6*\[Nu])^2))
 
\[Rho][6, 6] = 1 + (v^2*(-106 + 602*\[Nu] - 861*\[Nu]^2 + 273*\[Nu]^3))/
     (84*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
    v^3*(-(\[Delta]*(14 - 85*\[Nu] + 100*\[Nu]^2)*\[Chi]A)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)) + 
      ((-14 + 83*\[Nu] - 150*\[Nu]^2 + 110*\[Nu]^3)*\[Chi]S)/
       (21*(1 - 5*\[Nu] + 5*\[Nu]^2)))
 
\[Rho][7, 1] = 1 + (v^2*(-618 + 2518*\[Nu] - 2083*\[Nu]^2 + 228*\[Nu]^3))/
     (714*(1 - 4*\[Nu] + 3*\[Nu]^2))
 
\[Rho][7, 2] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)))
 
\[Rho][7, 3] = 1 + (v^2*(-666 + 2806*\[Nu] - 2563*\[Nu]^2 + 420*\[Nu]^3))/
     (714*(1 - 4*\[Nu] + 3*\[Nu]^2))
 
\[Rho][7, 4] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)))
 
\[Rho][7, 5] = 1 + (v^2*(-762 + 3382*\[Nu] - 3523*\[Nu]^2 + 804*\[Nu]^3))/
     (714*(1 - 4*\[Nu] + 3*\[Nu]^2))
 
\[Rho][7, 6] = 1 + v*((4*\[Delta]*(1 - 2*\[Nu])*\[Nu]*\[Chi]A)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)) - 
      (4*\[Nu]*(1 - 4*\[Nu] + 2*\[Nu]^2)*\[Chi]S)/
       (7*(-1 + 7*\[Nu] - 14*\[Nu]^2 + 7*\[Nu]^3)))
 
\[Rho][7, 7] = 1 + (v^2*(-906 + 4246*\[Nu] - 4963*\[Nu]^2 + 1380*\[Nu]^3))/
     (714*(1 - 4*\[Nu] + 3*\[Nu]^2))
(***************************************************)
(* \[Delta]lm *)
(* \[Omega]E = (orbital frequency \[Omega]) * (total energy E) *)
\[Delta][2, 1] := (-25*v^5*\[Nu])/2 + (2*\[Omega]E)/3 + 
    (107*Pi*\[Omega]E^2)/105 + (-((68 + 69*\[Nu])*\[Chi]A)/(140*\[Delta]) + 
      (-17/35 - (41*\[Nu])/28)*\[Chi]S)*\[Omega]E^2
 
\[Delta][2, 2] := -24*v^5*\[Nu] + (v^7*\[Nu]*(154975 + 153804*\[Nu]))/5670 + 
    (7*\[Omega]E)/3 + (428*Pi*\[Omega]E^2)/105 + 
    ((-4*\[Delta]*\[Chi]A)/3 + (4*(-1 + 2*\[Nu])*\[Chi]S)/3)*\[Omega]E^2
 
\[Delta][3, 1] := (-17*v^5*\[Nu])/10 + (13*\[Omega]E)/30 + 
    (13*Pi*\[Omega]E^2)/21 + (((61 - 45*\[Nu])*\[Chi]A)/(20*\[Delta]) + 
      ((61 + 77*\[Nu])*\[Chi]S)/20)*\[Omega]E^2
 
\[Delta][3, 2] := v^4*((4*\[Delta]*\[Chi]A)/(1 - 3*\[Nu]) + 
      (4*(5 + \[Nu]*(-25 + 9*\[Nu]))*\[Chi]S)/(5*(1 - 3*\[Nu])^2)) + 
    v^5*((\[Nu]*(-87893 + 9*(66871 - 114764*\[Nu])*\[Nu]))/
       (5400*(1 - 3*\[Nu])^2) - (16*\[Delta]*\[Nu]*\[Chi]A*\[Chi]S)/
       (1 - 3*\[Nu])^2 + (16*\[Nu]*(5 + \[Nu]*(-25 + 9*\[Nu]))*\[Chi]S^2)/
       (5*(-1 + 3*\[Nu])^3)) + ((10 + 33*\[Nu])*\[Omega]E)/(15 - 45*\[Nu])
 
\[Delta][3, 3] := (-80897*v^5*\[Nu])/2430 + (13*\[Omega]E)/10 + 
    (39*Pi*\[Omega]E^2)/7 + (((-2187 + 7339*\[Nu])*\[Chi]A)/(540*\[Delta]) + 
      (-81/20 + (593*\[Nu])/108)*\[Chi]S)*\[Omega]E^2
 
\[Delta][4, 1] := v^4*(((11 + \[Nu]*(-55 + 1599*\[Nu]))*\[Chi]A)/
       (12*\[Delta]*(1 - 2*\[Nu])^2) + ((11 - \[Nu]*(33 + 1511*\[Nu]))*
        \[Chi]S)/(12*(1 - 2*\[Nu])^2)) + ((2 + 507*\[Nu])*\[Omega]E)/
     (10 - 20*\[Nu])
 
\[Delta][4, 2] := (v^5*\[Nu]*(-125569 + (764879 - 1164012*\[Nu])*\[Nu]))/
     (4400*(1 - 3*\[Nu])^2) + ((7 + 42*\[Nu])*\[Omega]E)/(15 - 45*\[Nu])
 
\[Delta][4, 3] := v^4*(((891 + \[Nu]*(-7815 + 17999*\[Nu]))*\[Chi]A)/
       (324*\[Delta]*(1 - 2*\[Nu])^2) + ((891 + \[Nu]*(-6033 + 2569*\[Nu]))*
        \[Chi]S)/(324*(1 - 2*\[Nu])^2)) + ((486 + 4961*\[Nu])*\[Omega]E)/
     (810 - 1620*\[Nu])
 
\[Delta][4, 4] := (v^5*\[Nu]*(-5794139 + (35353757 - 54819780*\[Nu])*\[Nu]))/
     (140800*(1 - 3*\[Nu])^2) + ((112 + 219*\[Nu])*\[Omega]E)/
     (120 - 360*\[Nu])
 
\[Delta][5, 1] := ((31 + 25144*\[Nu])*\[Omega]E)/(210 - 420*\[Nu])
 
\[Delta][5, 2] := ((448 + (35265 - 110404*\[Nu])*\[Nu])*\[Omega]E)/
    (1680*(1 + 5*(-1 + \[Nu])*\[Nu]))
 
\[Delta][5, 3] := -((22599 + 334936*\[Nu])*\[Omega]E)/(51030*(-1 + 2*\[Nu]))
 
\[Delta][5, 4] := ((28672 + (412131 - 1648780*\[Nu])*\[Nu])*\[Omega]E)/
    (53760*(1 + 5*(-1 + \[Nu])*\[Nu]))
 
\[Delta][5, 5] := -((96875 + 857528*\[Nu])*\[Omega]E)/(131250*(-1 + 2*\[Nu]))
 
\[Delta][6, 2] := ((2752 + (387629 - 1200052*\[Nu])*\[Nu])*\[Omega]E)/
    (13440*(1 + 5*(-1 + \[Nu])*\[Nu]))
 
\[Delta][6, 4] := ((704512 + 35*(417559 - 1573724*\[Nu])*\[Nu])*\[Omega]E)/
    (1720320*(1 + 5*(-1 + \[Nu])*\[Nu]))
 
\[Delta][6, 6] := ((668736 + 5*(1756523 - 7176876*\[Nu])*\[Nu])*\[Omega]E)/
    (1088640*(1 + 5*(-1 + \[Nu])*\[Nu]))


==> anc/modes_PNexp_full_35PN.dat.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Complete gravitational-waveform amplitude modes for quasi-circular compact binaries to the 3.5PN order"*)


(* ::Text:: *)
(*Author: Quentin Henry*)
(*This file contains the spin-weighted spherical harmonics modes including non-spinning and spinning contributions to the 3.5PN order, for quasi-circular orbits and aligned spins (See Sec. III. A. in the paper)*)


(*
Notation:
M = m1 + m2 is the total mass
\[Nu] = m1 m2 / M is the symmetric mass ratio 
\[Delta] = (m1 - m2) / M is the antisymmetric mass ratio 
x = (G M \[Omega] / c^3)^(2/3), where \[Omega] is the orbital frequency
\[Psi] is a phase defined in Eq. (3.1)
R is the distance from the observer to the source
S = S1 + S2
\[CapitalSigma] = M/m2 S2 - M/m1 S1
(\[Kappa]1, \[Kappa]2, \[Lambda]1, \[Lambda]2) are the spin multipole constants, which equal 1 for black holes
\[Kappa]p = \[Kappa]1 + \[Kappa]2, \[Kappa]m = \[Kappa]1 - \[Kappa]2
\[Lambda]p = \[Lambda]1 + \[Lambda]2, \[Lambda]m = \[Lambda]1 - \[Lambda]2  
*)


h[2, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(-5/(14*Sqrt[6]) + 
      (20375*x)/(56448*Sqrt[6]) - (335*x*\[Nu])/(672*Sqrt[6])))/(c^2*R)
 
h[2, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((I/3)*Sqrt[x]*\[Delta] - 
      ((17*I)/84)*x^(3/2)*\[Delta] + (x^2*\[Delta])/6 + 
      (I/3)*Pi*x^2*\[Delta] - (((43*I)/21)*S*x^2*\[Delta])/(G*M^2) - 
      ((43*I)/378)*x^(5/2)*\[Delta] + (I*S^2*x^(5/2)*\[Delta])/(G^2*M^4) - 
      (17*x^3*\[Delta])/168 - ((17*I)/84)*Pi*x^3*\[Delta] - 
      (((331*I)/756)*S*x^3*\[Delta])/(G*M^2) + ((15223771*I)/4365900)*x^(7/2)*
       \[Delta] - ((214*I)/315)*EulerGamma*x^(7/2)*\[Delta] - 
      (109*Pi*x^(7/2)*\[Delta])/630 + (I/18)*Pi^2*x^(7/2)*\[Delta] - 
      (181*S*x^(7/2)*\[Delta])/(210*G*M^2) - 
      (((43*I)/21)*Pi*S*x^(7/2)*\[Delta])/(G*M^2) + 
      (((41*I)/42)*S^2*x^(7/2)*\[Delta])/(G^2*M^4) - 
      ((I/3)*S^2*x^(5/2)*\[Kappa]m)/(G^2*M^4) + 
      (((23*I)/48)*S^2*x^(7/2)*\[Kappa]m)/(G^2*M^4) + 
      ((I/2)*S^2*x^(5/2)*\[Delta]*\[Kappa]p)/(G^2*M^4) + 
      (((47*I)/336)*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/(G^2*M^4) + 
      ((5*I)/21)*x^(3/2)*\[Delta]*\[Nu] - ((509*I)/378)*x^(5/2)*\[Delta]*
       \[Nu] + (353*x^3*\[Delta]*\[Nu])/84 + (I/14)*Pi*x^3*\[Delta]*\[Nu] + 
      (((386*I)/189)*S*x^3*\[Delta]*\[Nu])/(G*M^2) - 
      ((102119*I)/7128)*x^(7/2)*\[Delta]*\[Nu] + ((205*I)/384)*Pi^2*x^(7/2)*
       \[Delta]*\[Nu] - ((I/7)*S^2*x^(7/2)*\[Delta]*\[Nu])/(G^2*M^4) - 
      (((191*I)/72)*S^2*x^(7/2)*\[Kappa]m*\[Nu])/(G^2*M^4) - 
      ((I/14)*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/(G^2*M^4) + 
      ((79*I)/504)*x^(5/2)*\[Delta]*\[Nu]^2 - ((4211*I)/24948)*x^(7/2)*
       \[Delta]*\[Nu]^2 + ((2263*I)/24948)*x^(7/2)*\[Delta]*\[Nu]^3 + 
      ((I/2)*x*\[CapitalSigma])/(G*M^2) - (((79*I)/42)*x^2*\[CapitalSigma])/
       (G*M^2) + (x^(5/2)*\[CapitalSigma])/(4*G*M^2) + 
      ((I/2)*Pi*x^(5/2)*\[CapitalSigma])/(G*M^2) - 
      ((I/3)*S*x^(5/2)*\[CapitalSigma])/(G^2*M^4) + 
      (((293*I)/756)*x^3*\[CapitalSigma])/(G*M^2) + 
      ((I/2)*S^2*x^3*\[CapitalSigma])/(G^3*M^6) - 
      (79*x^(7/2)*\[CapitalSigma])/(84*G*M^2) - 
      (((79*I)/42)*Pi*x^(7/2)*\[CapitalSigma])/(G*M^2) - 
      (((29*I)/21)*S*x^(7/2)*\[CapitalSigma])/(G^2*M^4) - 
      (((5*I)/6)*S*x^(5/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/(G^2*M^4) + 
      (((19*I)/56)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/(G^2*M^4) + 
      (((5*I)/6)*S*x^(5/2)*\[Kappa]p*\[CapitalSigma])/(G^2*M^4) + 
      ((I/4)*S^2*x^3*\[Kappa]p*\[CapitalSigma])/(G^3*M^6) - 
      (((19*I)/56)*S*x^(7/2)*\[Kappa]p*\[CapitalSigma])/(G^2*M^4) + 
      (((139*I)/42)*x^2*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      ((4*I)*S*x^(5/2)*\[Nu]*\[CapitalSigma])/(G^2*M^4) - 
      (((2615*I)/1512)*x^3*\[Nu]*\[CapitalSigma])/(G*M^2) + 
      (1951*x^(7/2)*\[Nu]*\[CapitalSigma])/(280*G*M^2) + 
      (((257*I)/84)*Pi*x^(7/2)*\[Nu]*\[CapitalSigma])/(G*M^2) + 
      (((100*I)/21)*S*x^(7/2)*\[Nu]*\[CapitalSigma])/(G^2*M^4) - 
      (((1301*I)/504)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) - ((2*I)*S*x^(5/2)*\[Kappa]p*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) + (((1019*I)/504)*S*x^(7/2)*\[Kappa]p*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) - (((1723*I)/378)*x^3*\[Nu]^2*\[CapitalSigma])/(G*M^2) + 
      (((4*I)/7)*S*x^(7/2)*\[Nu]^2*\[CapitalSigma])/(G^2*M^4) + 
      (((2*I)/7)*S*x^(7/2)*\[Kappa]p*\[Nu]^2*\[CapitalSigma])/(G^2*M^4) - 
      ((I/2)*x^(5/2)*\[Delta]*\[CapitalSigma]^2)/(G^2*M^4) + 
      ((I/2)*S*x^3*\[Delta]*\[CapitalSigma]^2)/(G^3*M^6) - 
      (((6*I)/7)*x^(7/2)*\[Delta]*\[CapitalSigma]^2)/(G^2*M^4) - 
      (((5*I)/12)*x^(5/2)*\[Kappa]m*\[CapitalSigma]^2)/(G^2*M^4) - 
      ((I/4)*S*x^3*\[Kappa]m*\[CapitalSigma]^2)/(G^3*M^6) + 
      (((19*I)/112)*x^(7/2)*\[Kappa]m*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((5*I)/12)*x^(5/2)*\[Delta]*\[Kappa]p*\[CapitalSigma]^2)/(G^2*M^4) + 
      ((I/4)*S*x^3*\[Delta]*\[Kappa]p*\[CapitalSigma]^2)/(G^3*M^6) - 
      (((19*I)/112)*x^(7/2)*\[Delta]*\[Kappa]p*\[CapitalSigma]^2)/(G^2*M^4) - 
      (I*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((59*I)/21)*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((4*I)/3)*x^(5/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) - 
      (((751*I)/504)*x^(7/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) - 
      ((I/2)*x^(5/2)*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((145*I)/126)*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/
       (G^2*M^4) + ((I/7)*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma]^2)/
       (G^2*M^4) + (((1265*I)/504)*x^(7/2)*\[Kappa]m*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) + ((I/14)*x^(7/2)*\[Delta]*\[Kappa]p*
        \[Nu]^2*\[CapitalSigma]^2)/(G^2*M^4) - 
      ((I/8)*x^3*\[Delta]*\[Kappa]m*\[CapitalSigma]^3)/(G^3*M^6) + 
      ((I/8)*x^3*\[Kappa]p*\[CapitalSigma]^3)/(G^3*M^6) - 
      ((I/2)*x^3*\[Nu]*\[CapitalSigma]^3)/(G^3*M^6) - 
      ((I/4)*x^3*\[Kappa]p*\[Nu]*\[CapitalSigma]^3)/(G^3*M^6) + 
      (2*x^2*\[Delta]*Log[2])/3 - (17*x^3*\[Delta]*Log[2])/42 - 
      ((319*I)/315)*x^(7/2)*\[Delta]*Log[2] + (2*Pi*x^(7/2)*\[Delta]*Log[2])/
       3 - (86*S*x^(7/2)*\[Delta]*Log[2])/(21*G*M^2) + 
      (x^3*\[Delta]*\[Nu]*Log[2])/7 + (x^(5/2)*\[CapitalSigma]*Log[2])/
       (G*M^2) - (79*x^(7/2)*\[CapitalSigma]*Log[2])/(21*G*M^2) + 
      (257*x^(7/2)*\[Nu]*\[CapitalSigma]*Log[2])/(42*G*M^2) - 
      ((2*I)/3)*x^(7/2)*\[Delta]*Log[2]^2 - ((107*I)/315)*x^(7/2)*\[Delta]*
       Log[x]))/(c^2*E^(I*\[Psi])*R)
 
h[2, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(1 - (107*x)/42 + 2*Pi*x^(3/2) - 
      (2*S*x^(3/2))/(G*M^2) - (2173*x^2)/1512 + (2*S^2*x^2)/(G^2*M^4) - 
      (107*Pi*x^(5/2))/21 - (163*S*x^(5/2))/(63*G*M^2) + 
      (27027409*x^3)/646800 - (856*EulerGamma*x^3)/105 + 
      ((428*I)/105)*Pi*x^3 + (2*Pi^2*x^3)/3 - (((4*I)/3)*S*x^3)/(G*M^2) - 
      (4*Pi*S*x^3)/(G*M^2) - (404*S^2*x^3)/(63*G^2*M^4) - 
      (2173*Pi*x^(7/2))/756 + (1061*S*x^(7/2))/(84*G*M^2) + 
      (4*Pi*S^2*x^(7/2))/(G^2*M^4) + (32*S^3*x^(7/2))/(3*G^3*M^6) + 
      (55*S^2*x^3*\[Delta]*\[Kappa]m)/(42*G^2*M^4) + 
      (S^2*x^2*\[Kappa]p)/(G^2*M^4) - (31*S^2*x^3*\[Kappa]p)/(42*G^2*M^4) + 
      (2*Pi*S^2*x^(7/2)*\[Kappa]p)/(G^2*M^4) - (2*S^3*x^(7/2)*\[Kappa]p)/
       (3*G^3*M^6) - (2*S^3*x^(7/2)*\[Lambda]p)/(G^3*M^6) + (55*x*\[Nu])/42 - 
      (1069*x^2*\[Nu])/216 - (24*I)*x^(5/2)*\[Nu] + (34*Pi*x^(5/2)*\[Nu])/
       21 - (92*S*x^(5/2)*\[Nu])/(63*G*M^2) - (278185*x^3*\[Nu])/33264 + 
      (41*Pi^2*x^3*\[Nu])/96 + (68*S^2*x^3*\[Nu])/(21*G^2*M^4) + 
      ((14333*I)/162)*x^(7/2)*\[Nu] - (2495*Pi*x^(7/2)*\[Nu])/378 + 
      (4043*S*x^(7/2)*\[Nu])/(84*G*M^2) + (34*S^2*x^3*\[Kappa]p*\[Nu])/
       (21*G^2*M^4) + (2047*x^2*\[Nu]^2)/1512 - (20261*x^3*\[Nu]^2)/2772 - 
      ((4066*I)/945)*x^(7/2)*\[Nu]^2 + (40*Pi*x^(7/2)*\[Nu]^2)/27 + 
      (499*S*x^(7/2)*\[Nu]^2)/(84*G*M^2) + (114635*x^3*\[Nu]^3)/99792 - 
      (2*x^(3/2)*\[Delta]*\[CapitalSigma])/(3*G*M^2) + 
      (2*S*x^2*\[Delta]*\[CapitalSigma])/(G^2*M^4) - 
      (x^(5/2)*\[Delta]*\[CapitalSigma])/(21*G*M^2) - 
      (4*Pi*x^3*\[Delta]*\[CapitalSigma])/(3*G*M^2) - 
      (481*S*x^3*\[Delta]*\[CapitalSigma])/(63*G^2*M^4) + 
      (3931*x^(7/2)*\[Delta]*\[CapitalSigma])/(756*G*M^2) + 
      (4*Pi*S*x^(7/2)*\[Delta]*\[CapitalSigma])/(G^2*M^4) + 
      (52*S^2*x^(7/2)*\[Delta]*\[CapitalSigma])/(3*G^3*M^6) - 
      (S*x^2*\[Kappa]m*\[CapitalSigma])/(G^2*M^4) + 
      (43*S*x^3*\[Kappa]m*\[CapitalSigma])/(21*G^2*M^4) - 
      (2*Pi*S*x^(7/2)*\[Kappa]m*\[CapitalSigma])/(G^2*M^4) - 
      (7*S^2*x^(7/2)*\[Kappa]m*\[CapitalSigma])/(3*G^3*M^6) + 
      (S*x^2*\[Delta]*\[Kappa]p*\[CapitalSigma])/(G^2*M^4) - 
      (43*S*x^3*\[Delta]*\[Kappa]p*\[CapitalSigma])/(21*G^2*M^4) + 
      (2*Pi*S*x^(7/2)*\[Delta]*\[Kappa]p*\[CapitalSigma])/(G^2*M^4) - 
      (S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[CapitalSigma])/(3*G^3*M^6) + 
      (3*S^2*x^(7/2)*\[Lambda]m*\[CapitalSigma])/(G^3*M^6) - 
      (3*S^2*x^(7/2)*\[Delta]*\[Lambda]p*\[CapitalSigma])/(G^3*M^6) + 
      (20*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(63*G*M^2) + 
      (68*S*x^3*\[Delta]*\[Nu]*\[CapitalSigma])/(21*G^2*M^4) + 
      (7813*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(378*G*M^2) - 
      (48*S*x^3*\[Kappa]m*\[Nu]*\[CapitalSigma])/(7*G^2*M^4) + 
      (34*S*x^3*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma])/(21*G^2*M^4) + 
      (1025*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/(252*G*M^2) - 
      (5*x^3*\[CapitalSigma]^2)/(3*G^2*M^4) + 
      (20*S*x^(7/2)*\[CapitalSigma]^2)/(3*G^3*M^6) - 
      (x^2*\[Delta]*\[Kappa]m*\[CapitalSigma]^2)/(2*G^2*M^4) + 
      (43*x^3*\[Delta]*\[Kappa]m*\[CapitalSigma]^2)/(42*G^2*M^4) - 
      (Pi*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma]^2)/(G^2*M^4) - 
      (3*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma]^2)/(G^3*M^6) + 
      (x^2*\[Kappa]p*\[CapitalSigma]^2)/(2*G^2*M^4) - 
      (43*x^3*\[Kappa]p*\[CapitalSigma]^2)/(42*G^2*M^4) + 
      (Pi*x^(7/2)*\[Kappa]p*\[CapitalSigma]^2)/(G^2*M^4) + 
      (3*S*x^(7/2)*\[Kappa]p*\[CapitalSigma]^2)/(G^3*M^6) + 
      (3*S*x^(7/2)*\[Delta]*\[Lambda]m*\[CapitalSigma]^2)/(G^3*M^6) - 
      (3*S*x^(7/2)*\[Lambda]p*\[CapitalSigma]^2)/(G^3*M^6) - 
      (2*x^2*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (172*x^3*\[Nu]*\[CapitalSigma]^2)/(21*G^2*M^4) - 
      (4*Pi*x^(7/2)*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) - 
      (112*S*x^(7/2)*\[Nu]*\[CapitalSigma]^2)/(3*G^3*M^6) - 
      (89*x^3*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/(42*G^2*M^4) - 
      (x^2*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (25*x^3*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(6*G^2*M^4) - 
      (2*Pi*x^(7/2)*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) - 
      (2*S*x^(7/2)*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(3*G^3*M^6) + 
      (6*S*x^(7/2)*\[Lambda]p*\[Nu]*\[CapitalSigma]^2)/(G^3*M^6) - 
      (68*x^3*\[Nu]^2*\[CapitalSigma]^2)/(21*G^2*M^4) - 
      (34*x^3*\[Kappa]p*\[Nu]^2*\[CapitalSigma]^2)/(21*G^2*M^4) - 
      (5*x^(7/2)*\[Kappa]m*\[CapitalSigma]^3)/(3*G^3*M^6) + 
      (5*x^(7/2)*\[Delta]*\[Kappa]p*\[CapitalSigma]^3)/(3*G^3*M^6) + 
      (x^(7/2)*\[Lambda]m*\[CapitalSigma]^3)/(G^3*M^6) - 
      (x^(7/2)*\[Delta]*\[Lambda]p*\[CapitalSigma]^3)/(G^3*M^6) - 
      (20*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma]^3)/(3*G^3*M^6) + 
      (11*x^(7/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^3)/(3*G^3*M^6) - 
      (x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma]^3)/(3*G^3*M^6) - 
      (3*x^(7/2)*\[Lambda]m*\[Nu]*\[CapitalSigma]^3)/(G^3*M^6) + 
      (x^(7/2)*\[Delta]*\[Lambda]p*\[Nu]*\[CapitalSigma]^3)/(G^3*M^6) - 
      (1712*x^3*Log[2])/105 - (428*x^3*Log[x])/105))/(c^2*E^((2*I)*\[Psi])*R)
 
h[3, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-2*I)/5)*Sqrt[6/7]*x^(5/2)*\[Nu] + 
      (((5017*I)/540)*x^(7/2)*\[Nu])/Sqrt[42] + (((5*I)/9)*x^(7/2)*\[Nu]^2)/
       Sqrt[42]))/(c^2*R)
 
h[3, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/12)*Sqrt[x]*\[Delta])/Sqrt[14] - 
      (I/9)*Sqrt[2/7]*x^(3/2)*\[Delta] + (Sqrt[7/2]*x^2*\[Delta])/60 + 
      ((I/12)*Pi*x^2*\[Delta])/Sqrt[14] + ((I/24)*S*x^2*\[Delta])/
       (Sqrt[14]*G*M^2) + (((607*I)/2376)*x^(5/2)*\[Delta])/Sqrt[14] + 
      ((I/4)*S^2*x^(5/2)*\[Delta])/(Sqrt[14]*G^2*M^4) - 
      (Sqrt[14]*x^3*\[Delta])/45 - (I/9)*Sqrt[2/7]*Pi*x^3*\[Delta] - 
      (((79*I)/216)*S*x^3*\[Delta])/(Sqrt[14]*G*M^2) + 
      (((10753397*I)/18162144)*x^(7/2)*\[Delta])/Sqrt[14] - 
      (((13*I)/126)*EulerGamma*x^(7/2)*\[Delta])/Sqrt[14] + 
      (41*Pi*x^(7/2)*\[Delta])/(630*Sqrt[14]) + 
      ((I/72)*Pi^2*x^(7/2)*\[Delta])/Sqrt[14] - (47*S*x^(7/2)*\[Delta])/
       (240*Sqrt[14]*G*M^2) + ((I/24)*Pi*S*x^(7/2)*\[Delta])/
       (Sqrt[14]*G*M^2) - (((149*I)/72)*S^2*x^(7/2)*\[Delta])/
       (Sqrt[14]*G^2*M^4) - ((I/3)*S^2*x^(5/2)*\[Kappa]m)/
       (Sqrt[14]*G^2*M^4) + (((13*I)/16)*S^2*x^(7/2)*\[Kappa]m)/
       (Sqrt[14]*G^2*M^4) + ((I/8)*S^2*x^(5/2)*\[Delta]*\[Kappa]p)/
       (Sqrt[14]*G^2*M^4) - (((53*I)/144)*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/
       (Sqrt[14]*G^2*M^4) - ((I/18)*x^(3/2)*\[Delta]*\[Nu])/Sqrt[14] - 
      ((17*I)/297)*Sqrt[2/7]*x^(5/2)*\[Delta]*\[Nu] + 
      (x^3*\[Delta]*\[Nu])/(180*Sqrt[14]) - (I/72)*Sqrt[7/2]*Pi*x^3*\[Delta]*
       \[Nu] + (((443*I)/216)*S*x^3*\[Delta]*\[Nu])/(Sqrt[14]*G*M^2) - 
      (((1738843*I)/1853280)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[14] + 
      (((41*I)/768)*Pi^2*x^(7/2)*\[Delta]*\[Nu])/Sqrt[14] - 
      (((11*I)/18)*S^2*x^(7/2)*\[Delta]*\[Nu])/(Sqrt[14]*G^2*M^4) - 
      (((2*I)/9)*Sqrt[2/7]*S^2*x^(7/2)*\[Kappa]m*\[Nu])/(G^2*M^4) - 
      (((11*I)/36)*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/(Sqrt[14]*G^2*M^4) - 
      (((247*I)/2376)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[14] + 
      (((327059*I)/370656)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[14] - 
      (((17525*I)/185328)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[14] + 
      (((5*I)/24)*x^2*\[CapitalSigma])/(Sqrt[14]*G*M^2) + 
      ((I/4)*S*x^(5/2)*\[CapitalSigma])/(Sqrt[14]*G^2*M^4) - 
      (((149*I)/216)*x^3*\[CapitalSigma])/(Sqrt[14]*G*M^2) + 
      (Sqrt[7/2]*x^(7/2)*\[CapitalSigma])/(24*G*M^2) + 
      (((5*I)/24)*Pi*x^(7/2)*\[CapitalSigma])/(Sqrt[14]*G*M^2) - 
      (((115*I)/36)*S*x^(7/2)*\[CapitalSigma])/(Sqrt[14]*G^2*M^4) - 
      (((11*I)/24)*S*x^(5/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/
       (Sqrt[14]*G^2*M^4) + (((85*I)/72)*S*x^(7/2)*\[Delta]*\[Kappa]m*
        \[CapitalSigma])/(Sqrt[14]*G^2*M^4) + 
      (((11*I)/24)*S*x^(5/2)*\[Kappa]p*\[CapitalSigma])/(Sqrt[14]*G^2*M^4) - 
      (((85*I)/72)*S*x^(7/2)*\[Kappa]p*\[CapitalSigma])/(Sqrt[14]*G^2*M^4) - 
      (((5*I)/8)*x^2*\[Nu]*\[CapitalSigma])/(Sqrt[14]*G*M^2) - 
      (I*S*x^(5/2)*\[Nu]*\[CapitalSigma])/(Sqrt[14]*G^2*M^4) + 
      (((25*I)/54)*Sqrt[7/2]*x^3*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      (11*x^(7/2)*\[Nu]*\[CapitalSigma])/(240*Sqrt[14]*G*M^2) - 
      (((5*I)/8)*Pi*x^(7/2)*\[Nu]*\[CapitalSigma])/(Sqrt[14]*G*M^2) + 
      ((5*I)*Sqrt[2/7]*S*x^(7/2)*\[Nu]*\[CapitalSigma])/(G^2*M^4) - 
      (((5*I)/36)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma])/
       (Sqrt[14]*G^2*M^4) - ((I/2)*S*x^(5/2)*\[Kappa]p*\[Nu]*\[CapitalSigma])/
       (Sqrt[14]*G^2*M^4) + (((29*I)/18)*S*x^(7/2)*\[Kappa]p*\[Nu]*
        \[CapitalSigma])/(Sqrt[14]*G^2*M^4) - 
      (((841*I)/216)*x^3*\[Nu]^2*\[CapitalSigma])/(Sqrt[14]*G*M^2) + 
      (((11*I)/9)*Sqrt[2/7]*S*x^(7/2)*\[Nu]^2*\[CapitalSigma])/(G^2*M^4) + 
      (((11*I)/9)*S*x^(7/2)*\[Kappa]p*\[Nu]^2*\[CapitalSigma])/
       (Sqrt[14]*G^2*M^4) - (((9*I)/8)*x^(7/2)*\[Delta]*\[CapitalSigma]^2)/
       (Sqrt[14]*G^2*M^4) - (((11*I)/48)*x^(5/2)*\[Kappa]m*\[CapitalSigma]^2)/
       (Sqrt[14]*G^2*M^4) + (((85*I)/144)*x^(7/2)*\[Kappa]m*
        \[CapitalSigma]^2)/(Sqrt[14]*G^2*M^4) + 
      (((11*I)/48)*x^(5/2)*\[Delta]*\[Kappa]p*\[CapitalSigma]^2)/
       (Sqrt[14]*G^2*M^4) - (((85*I)/144)*x^(7/2)*\[Delta]*\[Kappa]p*
        \[CapitalSigma]^2)/(Sqrt[14]*G^2*M^4) - 
      ((I/4)*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma]^2)/(Sqrt[14]*G^2*M^4) + 
      (((25*I)/9)*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma]^2)/
       (Sqrt[14]*G^2*M^4) + ((I/12)*Sqrt[7/2]*x^(5/2)*\[Kappa]m*\[Nu]*
        \[CapitalSigma]^2)/(G^2*M^4) - (((233*I)/144)*x^(7/2)*\[Kappa]m*\[Nu]*
        \[CapitalSigma]^2)/(Sqrt[14]*G^2*M^4) - 
      ((I/8)*x^(5/2)*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/
       (Sqrt[14]*G^2*M^4) + ((I/16)*Sqrt[7/2]*x^(7/2)*\[Delta]*\[Kappa]p*
        \[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((11*I)/18)*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma]^2)/
       (Sqrt[14]*G^2*M^4) - ((I/6)*x^(7/2)*\[Kappa]m*\[Nu]^2*
        \[CapitalSigma]^2)/(Sqrt[14]*G^2*M^4) + 
      (((11*I)/36)*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]^2*\[CapitalSigma]^2)/
       (Sqrt[14]*G^2*M^4) + (x^2*\[Delta]*Log[2])/(6*Sqrt[14]) - 
      (2*Sqrt[2/7]*x^3*\[Delta]*Log[2])/9 - ((53*I)/315)*Sqrt[2/7]*x^(7/2)*
       \[Delta]*Log[2] + (Pi*x^(7/2)*\[Delta]*Log[2])/(6*Sqrt[14]) + 
      (S*x^(7/2)*\[Delta]*Log[2])/(12*Sqrt[14]*G*M^2) - 
      (Sqrt[7/2]*x^3*\[Delta]*\[Nu]*Log[2])/36 + 
      (5*x^(7/2)*\[CapitalSigma]*Log[2])/(12*Sqrt[14]*G*M^2) - 
      (5*x^(7/2)*\[Nu]*\[CapitalSigma]*Log[2])/(4*Sqrt[14]*G*M^2) - 
      ((I/6)*x^(7/2)*\[Delta]*Log[2]^2)/Sqrt[14] - 
      (((13*I)/252)*x^(7/2)*\[Delta]*Log[x])/Sqrt[14]))/(c^2*E^(I*\[Psi])*R)
 
h[3, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((Sqrt[5/7]*x)/3 + 
      (2*Sqrt[5/7]*S*x^(3/2))/(3*G*M^2) - (193*x^2)/(54*Sqrt[35]) - 
      I*Sqrt[5/7]*x^(5/2) + (2*Sqrt[5/7]*Pi*x^(5/2))/3 - 
      (13*Sqrt[5/7]*S*x^(5/2))/(3*G*M^2) - (1451*x^3)/(2376*Sqrt[35]) - 
      (((2*I)/3)*Sqrt[5/7]*S*x^3)/(G*M^2) + (4*Sqrt[5/7]*Pi*S*x^3)/
       (3*G*M^2) - (8*Sqrt[5/7]*S^2*x^3)/(9*G^2*M^4) + 
      (((193*I)/18)*x^(7/2))/Sqrt[35] - (193*Pi*x^(7/2))/(27*Sqrt[35]) + 
      (4859*S*x^(7/2))/(396*Sqrt[35]*G*M^2) + (4*Sqrt[5/7]*S^3*x^(7/2))/
       (3*G^3*M^6) - (Sqrt[5/7]*S^2*x^3*\[Delta]*\[Kappa]m)/(3*G^2*M^4) + 
      (Sqrt[5/7]*S^2*x^3*\[Kappa]p)/(G^2*M^4) + 
      (2*Sqrt[5/7]*S^3*x^(7/2)*\[Kappa]p)/(3*G^3*M^6) - Sqrt[5/7]*x*\[Nu] + 
      (145*Sqrt[5/7]*x^2*\[Nu])/54 + ((22*I)*x^(5/2)*\[Nu])/Sqrt[35] - 
      2*Sqrt[5/7]*Pi*x^(5/2)*\[Nu] + (73*Sqrt[5/7]*S*x^(5/2)*\[Nu])/
       (9*G*M^2) - (17387*x^3*\[Nu])/(2376*Sqrt[35]) - 
      (4*Sqrt[5/7]*S^2*x^3*\[Nu])/(G^2*M^4) - 
      (((258929*I)/3240)*x^(7/2)*\[Nu])/Sqrt[35] + 
      (136*Sqrt[5/7]*Pi*x^(7/2)*\[Nu])/27 - (15413*Sqrt[5/7]*S*x^(7/2)*\[Nu])/
       (1188*G*M^2) - (2*Sqrt[5/7]*S^2*x^3*\[Kappa]p*\[Nu])/(G^2*M^4) - 
      (73*Sqrt[5/7]*x^2*\[Nu]^2)/54 + (5557*x^3*\[Nu]^2)/(132*Sqrt[35]) + 
      (((33751*I)/270)*x^(7/2)*\[Nu]^2)/Sqrt[35] - 
      (46*Sqrt[5/7]*Pi*x^(7/2)*\[Nu]^2)/27 - 
      (419*Sqrt[5/7]*S*x^(7/2)*\[Nu]^2)/(132*G*M^2) - 
      (763*Sqrt[7/5]*x^3*\[Nu]^3)/792 + (2*Sqrt[5/7]*x^(3/2)*\[Delta]*
        \[CapitalSigma])/(3*G*M^2) - (31*Sqrt[5/7]*x^(5/2)*\[Delta]*
        \[CapitalSigma])/(9*G*M^2) - ((2*I)*Sqrt[5/7]*x^3*\[Delta]*
        \[CapitalSigma])/(G*M^2) + (4*Sqrt[5/7]*Pi*x^3*\[Delta]*
        \[CapitalSigma])/(3*G*M^2) - (20*Sqrt[5/7]*S*x^3*\[Delta]*
        \[CapitalSigma])/(9*G^2*M^4) + (19241*x^(7/2)*\[Delta]*
        \[CapitalSigma])/(1188*Sqrt[35]*G*M^2) + 
      (8*Sqrt[5/7]*S^2*x^(7/2)*\[Delta]*\[CapitalSigma])/(3*G^3*M^6) - 
      (4*Sqrt[5/7]*S*x^3*\[Kappa]m*\[CapitalSigma])/(3*G^2*M^4) - 
      (2*Sqrt[5/7]*S^2*x^(7/2)*\[Kappa]m*\[CapitalSigma])/(3*G^3*M^6) + 
      (4*Sqrt[5/7]*S*x^3*\[Delta]*\[Kappa]p*\[CapitalSigma])/(3*G^2*M^4) + 
      (4*Sqrt[5/7]*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[CapitalSigma])/
       (3*G^3*M^6) + (10*Sqrt[5/7]*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma])/
       (3*G*M^2) - (4*Sqrt[5/7]*S*x^3*\[Delta]*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) - (1616*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/
       (33*Sqrt[35]*G*M^2) + (10*Sqrt[5/7]*S*x^3*\[Kappa]m*\[Nu]*
        \[CapitalSigma])/(3*G^2*M^4) - (2*Sqrt[5/7]*S*x^3*\[Delta]*\[Kappa]p*
        \[Nu]*\[CapitalSigma])/(G^2*M^4) - (16153*x^(7/2)*\[Delta]*\[Nu]^2*
        \[CapitalSigma])/(1188*Sqrt[35]*G*M^2) - 
      (4*Sqrt[5/7]*x^3*\[CapitalSigma]^2)/(3*G^2*M^4) + 
      (4*Sqrt[5/7]*S*x^(7/2)*\[CapitalSigma]^2)/(3*G^3*M^6) - 
      (2*Sqrt[5/7]*x^3*\[Delta]*\[Kappa]m*\[CapitalSigma]^2)/(3*G^2*M^4) - 
      (Sqrt[5/7]*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma]^2)/(G^3*M^6) + 
      (2*Sqrt[5/7]*x^3*\[Kappa]p*\[CapitalSigma]^2)/(3*G^2*M^4) + 
      (Sqrt[5/7]*S*x^(7/2)*\[Kappa]p*\[CapitalSigma]^2)/(G^3*M^6) + 
      (8*Sqrt[5/7]*x^3*\[Nu]*\[CapitalSigma]^2)/(3*G^2*M^4) - 
      (20*Sqrt[5/7]*S*x^(7/2)*\[Nu]*\[CapitalSigma]^2)/(3*G^3*M^6) + 
      (4*Sqrt[5/7]*x^3*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/
       (3*G^2*M^4) - (8*Sqrt[5/7]*x^3*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/
       (3*G^2*M^4) - (10*Sqrt[5/7]*S*x^(7/2)*\[Kappa]p*\[Nu]*
        \[CapitalSigma]^2)/(3*G^3*M^6) + (4*Sqrt[5/7]*x^3*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) + (2*Sqrt[5/7]*x^3*\[Kappa]p*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) - (Sqrt[5/7]*x^(7/2)*\[Kappa]m*
        \[CapitalSigma]^3)/(3*G^3*M^6) + (Sqrt[5/7]*x^(7/2)*\[Delta]*
        \[Kappa]p*\[CapitalSigma]^3)/(3*G^3*M^6) - 
      (4*Sqrt[5/7]*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma]^3)/(3*G^3*M^6) + 
      (4*Sqrt[5/7]*x^(7/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^3)/(3*G^3*M^6) - 
      (2*Sqrt[5/7]*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma]^3)/
       (3*G^3*M^6)))/(c^2*E^((2*I)*\[Psi])*R)
 
h[3, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-3*I)/4)*Sqrt[15/14]*Sqrt[x]*
       \[Delta] + (3*I)*Sqrt[15/14]*x^(3/2)*\[Delta] - 
      (9*Sqrt[21/10]*x^2*\[Delta])/4 - ((9*I)/4)*Sqrt[15/14]*Pi*x^2*
       \[Delta] + (((3*I)/8)*Sqrt[105/2]*S*x^2*\[Delta])/(G*M^2) - 
      ((369*I)/88)*Sqrt[3/70]*x^(5/2)*\[Delta] - 
      (((9*I)/4)*Sqrt[15/14]*S^2*x^(5/2)*\[Delta])/(G^2*M^4) + 
      9*Sqrt[21/10]*x^3*\[Delta] + (9*I)*Sqrt[15/14]*Pi*x^3*\[Delta] - 
      (((139*I)/8)*Sqrt[3/70]*S*x^3*\[Delta])/(G*M^2) - 
      ((58164441*I)/224224)*Sqrt[3/70]*x^(7/2)*\[Delta] + 
      ((117*I)/14)*Sqrt[15/14]*EulerGamma*x^(7/2)*\[Delta] - 
      (369*Sqrt[3/70]*Pi*x^(7/2)*\[Delta])/14 - ((9*I)/8)*Sqrt[15/14]*Pi^2*
       x^(7/2)*\[Delta] + (639*Sqrt[3/70]*S*x^(7/2)*\[Delta])/(16*G*M^2) + 
      (((9*I)/8)*Sqrt[105/2]*Pi*S*x^(7/2)*\[Delta])/(G*M^2) + 
      (((69*I)/8)*Sqrt[15/14]*S^2*x^(7/2)*\[Delta])/(G^2*M^4) - 
      (((3*I)/16)*Sqrt[105/2]*S^2*x^(7/2)*\[Kappa]m)/(G^2*M^4) - 
      (((9*I)/8)*Sqrt[15/14]*S^2*x^(5/2)*\[Delta]*\[Kappa]p)/(G^2*M^4) + 
      (((45*I)/16)*Sqrt[15/14]*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/(G^2*M^4) - 
      ((3*I)/2)*Sqrt[15/14]*x^(3/2)*\[Delta]*\[Nu] + 
      ((919*I)/22)*Sqrt[3/70]*x^(5/2)*\[Delta]*\[Nu] - 
      (48103*x^3*\[Delta]*\[Nu])/(108*Sqrt[210]) - ((27*I)/8)*Sqrt[15/14]*Pi*
       x^3*\[Delta]*\[Nu] + (((83*I)/8)*Sqrt[3/70]*S*x^3*\[Delta]*\[Nu])/
       (G*M^2) + ((7055*I)/4576)*Sqrt[15/14]*x^(7/2)*\[Delta]*\[Nu] - 
      ((123*I)/256)*Sqrt[15/14]*Pi^2*x^(7/2)*\[Delta]*\[Nu] - 
      (((9*I)/2)*Sqrt[15/14]*S^2*x^(7/2)*\[Delta]*\[Nu])/(G^2*M^4) + 
      ((3*I)*Sqrt[30/7]*S^2*x^(7/2)*\[Kappa]m*\[Nu])/(G^2*M^4) - 
      (((9*I)/4)*Sqrt[15/14]*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/
       (G^2*M^4) - ((887*I)/88)*Sqrt[3/70]*x^(5/2)*\[Delta]*\[Nu]^2 + 
      ((318841*I)/4576)*Sqrt[3/70]*x^(7/2)*\[Delta]*\[Nu]^2 - 
      ((24711*I)/2288)*Sqrt[3/70]*x^(7/2)*\[Delta]*\[Nu]^3 + 
      (((9*I)/8)*Sqrt[15/14]*x^2*\[CapitalSigma])/(G*M^2) - 
      (((9*I)/4)*Sqrt[15/14]*S*x^(5/2)*\[CapitalSigma])/(G^2*M^4) - 
      (((129*I)/8)*Sqrt[3/70]*x^3*\[CapitalSigma])/(G*M^2) + 
      (27*Sqrt[21/10]*x^(7/2)*\[CapitalSigma])/(8*G*M^2) + 
      (((27*I)/8)*Sqrt[15/14]*Pi*x^(7/2)*\[CapitalSigma])/(G*M^2) + 
      (((39*I)/4)*Sqrt[15/14]*S*x^(7/2)*\[CapitalSigma])/(G^2*M^4) + 
      (((9*I)/8)*Sqrt[15/14]*S*x^(5/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/
       (G^2*M^4) - (((33*I)/8)*Sqrt[15/14]*S*x^(7/2)*\[Delta]*\[Kappa]m*
        \[CapitalSigma])/(G^2*M^4) - (((9*I)/8)*Sqrt[15/14]*S*x^(5/2)*
        \[Kappa]p*\[CapitalSigma])/(G^2*M^4) + 
      (((33*I)/8)*Sqrt[15/14]*S*x^(7/2)*\[Kappa]p*\[CapitalSigma])/
       (G^2*M^4) - (((27*I)/8)*Sqrt[15/14]*x^2*\[Nu]*\[CapitalSigma])/
       (G*M^2) + ((9*I)*Sqrt[15/14]*S*x^(5/2)*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) + ((9*I)*Sqrt[15/14]*x^3*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      (8797*x^(7/2)*\[Nu]*\[CapitalSigma])/(48*Sqrt[210]*G*M^2) - 
      (((81*I)/8)*Sqrt[15/14]*Pi*x^(7/2)*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      ((24*I)*Sqrt[30/7]*S*x^(7/2)*\[Nu]*\[CapitalSigma])/(G^2*M^4) + 
      (((33*I)/4)*Sqrt[15/14]*S*x^(7/2)*\[Delta]*\[Kappa]m*\[Nu]*
        \[CapitalSigma])/(G^2*M^4) + (((9*I)/2)*Sqrt[15/14]*S*x^(5/2)*
        \[Kappa]p*\[Nu]*\[CapitalSigma])/(G^2*M^4) - 
      (((39*I)/2)*Sqrt[15/14]*S*x^(7/2)*\[Kappa]p*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) + (((15*I)/8)*Sqrt[15/14]*x^3*\[Nu]^2*\[CapitalSigma])/
       (G*M^2) + ((9*I)*Sqrt[30/7]*S*x^(7/2)*\[Nu]^2*\[CapitalSigma])/
       (G^2*M^4) + ((9*I)*Sqrt[15/14]*S*x^(7/2)*\[Kappa]p*\[Nu]^2*
        \[CapitalSigma])/(G^2*M^4) + (((9*I)/8)*Sqrt[15/14]*x^(7/2)*\[Delta]*
        \[CapitalSigma]^2)/(G^2*M^4) + (((9*I)/16)*Sqrt[15/14]*x^(5/2)*
        \[Kappa]m*\[CapitalSigma]^2)/(G^2*M^4) - 
      (((33*I)/16)*Sqrt[15/14]*x^(7/2)*\[Kappa]m*\[CapitalSigma]^2)/
       (G^2*M^4) - (((9*I)/16)*Sqrt[15/14]*x^(5/2)*\[Delta]*\[Kappa]p*
        \[CapitalSigma]^2)/(G^2*M^4) + (((33*I)/16)*Sqrt[15/14]*x^(7/2)*
        \[Delta]*\[Kappa]p*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((9*I)/4)*Sqrt[15/14]*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma]^2)/
       (G^2*M^4) - ((6*I)*Sqrt[30/7]*x^(7/2)*\[Delta]*\[Nu]*
        \[CapitalSigma]^2)/(G^2*M^4) - (((9*I)/4)*Sqrt[15/14]*x^(5/2)*
        \[Kappa]m*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((177*I)/16)*Sqrt[15/14]*x^(7/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/
       (G^2*M^4) + (((9*I)/8)*Sqrt[15/14]*x^(5/2)*\[Delta]*\[Kappa]p*\[Nu]*
        \[CapitalSigma]^2)/(G^2*M^4) - (((111*I)/16)*Sqrt[15/14]*x^(7/2)*
        \[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((9*I)/2)*Sqrt[15/14]*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma]^2)/
       (G^2*M^4) - (((3*I)/2)*Sqrt[105/2]*x^(7/2)*\[Kappa]m*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) + (((9*I)/4)*Sqrt[15/14]*x^(7/2)*
        \[Delta]*\[Kappa]p*\[Nu]^2*\[CapitalSigma]^2)/(G^2*M^4) - 
      (9*Sqrt[15/14]*x^2*\[Delta]*Log[2])/2 + 9*Sqrt[30/7]*x^3*\[Delta]*
       Log[2] + ((477*I)/7)*Sqrt[6/35]*x^(7/2)*\[Delta]*Log[2] - 
      (27*Sqrt[15/14]*Pi*x^(7/2)*\[Delta]*Log[2])/2 + 
      (9*Sqrt[105/2]*S*x^(7/2)*\[Delta]*Log[2])/(4*G*M^2) - 
      (27*Sqrt[15/14]*x^3*\[Delta]*\[Nu]*Log[2])/4 + 
      (27*Sqrt[15/14]*x^(7/2)*\[CapitalSigma]*Log[2])/(4*G*M^2) - 
      (81*Sqrt[15/14]*x^(7/2)*\[Nu]*\[CapitalSigma]*Log[2])/(4*G*M^2) + 
      ((27*I)/2)*Sqrt[15/14]*x^(7/2)*\[Delta]*Log[2]^2 + 
      (9*Sqrt[15/14]*x^2*\[Delta]*Log[3])/2 - 9*Sqrt[30/7]*x^3*\[Delta]*
       Log[3] - ((369*I)/7)*Sqrt[3/70]*x^(7/2)*\[Delta]*Log[3] + 
      (27*Sqrt[15/14]*Pi*x^(7/2)*\[Delta]*Log[3])/2 - 
      (9*Sqrt[105/2]*S*x^(7/2)*\[Delta]*Log[3])/(4*G*M^2) + 
      (27*Sqrt[15/14]*x^3*\[Delta]*\[Nu]*Log[3])/4 - 
      (27*Sqrt[15/14]*x^(7/2)*\[CapitalSigma]*Log[3])/(4*G*M^2) + 
      (81*Sqrt[15/14]*x^(7/2)*\[Nu]*\[CapitalSigma]*Log[3])/(4*G*M^2) - 
      (27*I)*Sqrt[15/14]*x^(7/2)*\[Delta]*Log[2]*Log[3] + 
      ((27*I)/2)*Sqrt[15/14]*x^(7/2)*\[Delta]*Log[3]^2 + 
      ((117*I)/28)*Sqrt[15/14]*x^(7/2)*\[Delta]*Log[x]))/
    (c^2*E^((3*I)*\[Psi])*R)
 
h[4, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(-1/504*1/Sqrt[2] + 
      (180101*x)/(14902272*Sqrt[2]) - (27227*x*\[Nu])/(532224*Sqrt[2])))/
    (c^2*R)
 
h[4, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/84)*x^(3/2)*\[Delta])/Sqrt[10] + 
      ((I/168)*Sqrt[5/2]*S*x^2*\[Delta])/(G*M^2) - 
      (((101*I)/2772)*x^(5/2)*\[Delta])/Sqrt[10] + (4*Sqrt[2/5]*x^3*\[Delta])/
       315 + ((I/84)*Pi*x^3*\[Delta])/Sqrt[10] - 
      (((1147*I)/5544)*S*x^3*\[Delta])/(Sqrt[10]*G*M^2) + 
      (((21491*I)/630630)*x^(7/2)*\[Delta])/Sqrt[10] + 
      (53*S*x^(7/2)*\[Delta])/(1008*Sqrt[10]*G*M^2) + 
      ((I/168)*Sqrt[5/2]*Pi*S*x^(7/2)*\[Delta])/(G*M^2) - 
      ((I/56)*Sqrt[5/2]*S^2*x^(7/2)*\[Delta])/(G^2*M^4) - 
      ((I/24)*S^2*x^(7/2)*\[Kappa]m)/(Sqrt[10]*G^2*M^4) + 
      ((I/14)*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/(Sqrt[10]*G^2*M^4) - 
      ((I/42)*x^(3/2)*\[Delta]*\[Nu])/Sqrt[10] + 
      (((337*I)/3696)*x^(5/2)*\[Delta]*\[Nu])/Sqrt[10] - 
      (1661*x^3*\[Delta]*\[Nu])/(2520*Sqrt[10]) - 
      ((I/42)*Pi*x^3*\[Delta]*\[Nu])/Sqrt[10] + 
      (((1139*I)/5544)*S*x^3*\[Delta]*\[Nu])/(Sqrt[10]*G*M^2) - 
      (((73427*I)/617760)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[10] - 
      ((I/42)*Sqrt[5/2]*S^2*x^(7/2)*\[Delta]*\[Nu])/(G^2*M^4) + 
      ((I/12)*S^2*x^(7/2)*\[Kappa]m*\[Nu])/(Sqrt[10]*G^2*M^4) - 
      ((I/84)*Sqrt[5/2]*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/(G^2*M^4) - 
      (((83*I)/2772)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[10] + 
      (((196957*I)/864864)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[10] - 
      ((239*I)/48048)*Sqrt[5/2]*x^(7/2)*\[Delta]*\[Nu]^3 + 
      ((I/168)*Sqrt[5/2]*x^2*\[CapitalSigma])/(G*M^2) - 
      (((103*I)/616)*x^3*\[CapitalSigma])/(Sqrt[10]*G*M^2) + 
      (2*Sqrt[2/5]*x^(7/2)*\[CapitalSigma])/(63*G*M^2) + 
      ((I/168)*Sqrt[5/2]*Pi*x^(7/2)*\[CapitalSigma])/(G*M^2) - 
      ((I/28)*Sqrt[5/2]*S*x^(7/2)*\[CapitalSigma])/(G^2*M^4) - 
      (((19*I)/168)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/
       (Sqrt[10]*G^2*M^4) + (((19*I)/168)*S*x^(7/2)*\[Kappa]p*
        \[CapitalSigma])/(Sqrt[10]*G^2*M^4) - 
      ((I/56)*Sqrt[5/2]*x^2*\[Nu]*\[CapitalSigma])/(G*M^2) + 
      (((29*I)/231)*Sqrt[5/2]*x^3*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      (181*x^(7/2)*\[Nu]*\[CapitalSigma])/(1008*Sqrt[10]*G*M^2) - 
      ((I/56)*Sqrt[5/2]*Pi*x^(7/2)*\[Nu]*\[CapitalSigma])/(G*M^2) + 
      ((I/14)*Sqrt[5/2]*S*x^(7/2)*\[Nu]*\[CapitalSigma])/(G^2*M^4) + 
      ((I/7)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma])/
       (Sqrt[10]*G^2*M^4) - (((3*I)/7)*S*x^(7/2)*\[Kappa]p*\[Nu]*
        \[CapitalSigma])/(Sqrt[10]*G^2*M^4) - 
      (((37*I)/616)*Sqrt[5/2]*x^3*\[Nu]^2*\[CapitalSigma])/(G*M^2) + 
      ((I/21)*Sqrt[10]*S*x^(7/2)*\[Nu]^2*\[CapitalSigma])/(G^2*M^4) + 
      ((I/21)*Sqrt[5/2]*S*x^(7/2)*\[Kappa]p*\[Nu]^2*\[CapitalSigma])/
       (G^2*M^4) - ((I/56)*Sqrt[5/2]*x^(7/2)*\[Delta]*\[CapitalSigma]^2)/
       (G^2*M^4) - (((19*I)/336)*x^(7/2)*\[Kappa]m*\[CapitalSigma]^2)/
       (Sqrt[10]*G^2*M^4) + (((19*I)/336)*x^(7/2)*\[Delta]*\[Kappa]p*
        \[CapitalSigma]^2)/(Sqrt[10]*G^2*M^4) + 
      ((I/42)*Sqrt[5/2]*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((43*I)/168)*x^(7/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/
       (Sqrt[10]*G^2*M^4) - ((I/7)*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]*
        \[CapitalSigma]^2)/(Sqrt[10]*G^2*M^4) + 
      ((I/42)*Sqrt[5/2]*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma]^2)/
       (G^2*M^4) - (((17*I)/84)*x^(7/2)*\[Kappa]m*\[Nu]^2*\[CapitalSigma]^2)/
       (Sqrt[10]*G^2*M^4) + ((I/84)*Sqrt[5/2]*x^(7/2)*\[Delta]*\[Kappa]p*
        \[Nu]^2*\[CapitalSigma]^2)/(G^2*M^4) + (x^3*\[Delta]*Log[2])/
       (42*Sqrt[10]) + (Sqrt[5/2]*S*x^(7/2)*\[Delta]*Log[2])/(84*G*M^2) - 
      (x^3*\[Delta]*\[Nu]*Log[2])/(21*Sqrt[10]) + 
      (Sqrt[5/2]*x^(7/2)*\[CapitalSigma]*Log[2])/(84*G*M^2) - 
      (Sqrt[5/2]*x^(7/2)*\[Nu]*\[CapitalSigma]*Log[2])/(28*G*M^2)))/
    (c^2*E^(I*\[Psi])*R)
 
h[4, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((Sqrt[5]*x)/63 - 
      (437*x^2)/(1386*Sqrt[5]) - ((I/3)*x^(5/2))/Sqrt[5] + 
      (2*Sqrt[5]*Pi*x^(5/2))/63 - (4*S*x^(5/2))/(189*Sqrt[5]*G*M^2) + 
      (346013*x^3)/(840840*Sqrt[5]) + (4*Sqrt[5]*S^2*x^3)/(63*G^2*M^4) + 
      (((437*I)/330)*x^(7/2))/Sqrt[5] - (437*Pi*x^(7/2))/(693*Sqrt[5]) - 
      (86*S*x^(7/2))/(231*Sqrt[5]*G*M^2) - 
      (Sqrt[5]*S^2*x^3*\[Delta]*\[Kappa]m)/(21*G^2*M^4) + 
      (5*Sqrt[5]*S^2*x^3*\[Kappa]p)/(63*G^2*M^4) - (Sqrt[5]*x*\[Nu])/21 + 
      (115*Sqrt[5]*x^2*\[Nu])/594 + (((4*I)/3)*x^(5/2)*\[Nu])/Sqrt[5] - 
      (2*Sqrt[5]*Pi*x^(5/2)*\[Nu])/21 + (4*S*x^(5/2)*\[Nu])/
       (63*Sqrt[5]*G*M^2) - (606751*x^3*\[Nu])/(360360*Sqrt[5]) - 
      (4*Sqrt[5]*S^2*x^3*\[Nu])/(21*G^2*M^4) - 
      (((83029*I)/11088)*x^(7/2)*\[Nu])/Sqrt[5] + 
      (772*Sqrt[5]*Pi*x^(7/2)*\[Nu])/2079 + (6653*S*x^(7/2)*\[Nu])/
       (2079*Sqrt[5]*G*M^2) - (2*Sqrt[5]*S^2*x^3*\[Kappa]p*\[Nu])/
       (21*G^2*M^4) - (19*Sqrt[5]*x^2*\[Nu]^2)/1386 + 
      (400453*x^3*\[Nu]^2)/(324324*Sqrt[5]) + 
      (((31027*I)/4620)*x^(7/2)*\[Nu]^2)/Sqrt[5] + 
      (2*Sqrt[5]*Pi*x^(7/2)*\[Nu]^2)/99 - (1387*S*x^(7/2)*\[Nu]^2)/
       (231*Sqrt[5]*G*M^2) + (25783*x^3*\[Nu]^3)/(216216*Sqrt[5]) + 
      (4*x^(5/2)*\[Delta]*\[CapitalSigma])/(21*Sqrt[5]*G*M^2) + 
      (4*Sqrt[5]*S*x^3*\[Delta]*\[CapitalSigma])/(63*G^2*M^4) - 
      (626*x^(7/2)*\[Delta]*\[CapitalSigma])/(693*Sqrt[5]*G*M^2) - 
      (8*Sqrt[5]*S*x^3*\[Kappa]m*\[CapitalSigma])/(63*G^2*M^4) + 
      (8*Sqrt[5]*S*x^3*\[Delta]*\[Kappa]p*\[CapitalSigma])/(63*G^2*M^4) - 
      (8*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(21*Sqrt[5]*G*M^2) - 
      (4*Sqrt[5]*S*x^3*\[Delta]*\[Nu]*\[CapitalSigma])/(21*G^2*M^4) + 
      (6698*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(2079*Sqrt[5]*G*M^2) + 
      (2*Sqrt[5]*S*x^3*\[Kappa]m*\[Nu]*\[CapitalSigma])/(7*G^2*M^4) - 
      (2*Sqrt[5]*S*x^3*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma])/
       (21*G^2*M^4) - (145*Sqrt[5]*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/
       (231*G*M^2) - (4*Sqrt[5]*x^3*\[Delta]*\[Kappa]m*\[CapitalSigma]^2)/
       (63*G^2*M^4) + (4*Sqrt[5]*x^3*\[Kappa]p*\[CapitalSigma]^2)/
       (63*G^2*M^4) - (4*Sqrt[5]*x^3*\[Nu]*\[CapitalSigma]^2)/(63*G^2*M^4) + 
      (2*Sqrt[5]*x^3*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/
       (21*G^2*M^4) - (2*Sqrt[5]*x^3*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/
       (9*G^2*M^4) + (4*Sqrt[5]*x^3*\[Nu]^2*\[CapitalSigma]^2)/(21*G^2*M^4) + 
      (2*Sqrt[5]*x^3*\[Kappa]p*\[Nu]^2*\[CapitalSigma]^2)/(21*G^2*M^4)))/
    (c^2*E^((2*I)*\[Psi])*R)
 
h[4, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((-9*I)/4)*x^(3/2)*\[Delta])/Sqrt[70] - 
      (((9*I)/8)*Sqrt[5/14]*S*x^2*\[Delta])/(G*M^2) + 
      (((351*I)/44)*x^(5/2)*\[Delta])/Sqrt[70] - (36*Sqrt[2/35]*x^3*\[Delta])/
       5 - (((27*I)/4)*Pi*x^3*\[Delta])/Sqrt[70] + 
      (((3909*I)/88)*S*x^3*\[Delta])/(Sqrt[70]*G*M^2) - 
      (((32427*I)/10010)*x^(7/2)*\[Delta])/Sqrt[70] - 
      (477*S*x^(7/2)*\[Delta])/(16*Sqrt[70]*G*M^2) - 
      (((27*I)/8)*Sqrt[5/14]*Pi*S*x^(7/2)*\[Delta])/(G*M^2) + 
      (((27*I)/8)*Sqrt[5/14]*S^2*x^(7/2)*\[Delta])/(G^2*M^4) + 
      (((27*I)/8)*S^2*x^(7/2)*\[Kappa]m)/(Sqrt[70]*G^2*M^4) - 
      ((9*I)*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/(Sqrt[70]*G^2*M^4) + 
      (((9*I)/2)*x^(3/2)*\[Delta]*\[Nu])/Sqrt[70] - ((543*I)/176)*Sqrt[7/10]*
       x^(5/2)*\[Delta]*\[Nu] + (16301*x^3*\[Delta]*\[Nu])/(360*Sqrt[70]) + 
      (((27*I)/2)*Pi*x^3*\[Delta]*\[Nu])/Sqrt[70] - 
      (((4353*I)/88)*S*x^3*\[Delta]*\[Nu])/(Sqrt[70]*G*M^2) + 
      (((745821*I)/22880)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[70] + 
      (((9*I)/2)*Sqrt[5/14]*S^2*x^(7/2)*\[Delta]*\[Nu])/(G^2*M^4) - 
      (((27*I)/4)*S^2*x^(7/2)*\[Kappa]m*\[Nu])/(Sqrt[70]*G^2*M^4) + 
      (((9*I)/4)*Sqrt[5/14]*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/(G^2*M^4) + 
      (((393*I)/44)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[70] - 
      ((44931*I)/4576)*Sqrt[7/10]*x^(7/2)*\[Delta]*\[Nu]^2 + 
      (((26883*I)/2288)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[70] - 
      (((9*I)/8)*Sqrt[5/14]*x^2*\[CapitalSigma])/(G*M^2) + 
      (((3249*I)/88)*x^3*\[CapitalSigma])/(Sqrt[70]*G*M^2) - 
      (18*Sqrt[2/35]*x^(7/2)*\[CapitalSigma])/(G*M^2) - 
      (((27*I)/8)*Sqrt[5/14]*Pi*x^(7/2)*\[CapitalSigma])/(G*M^2) + 
      (((27*I)/4)*Sqrt[5/14]*S*x^(7/2)*\[CapitalSigma])/(G^2*M^4) + 
      (((99*I)/8)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/
       (Sqrt[70]*G^2*M^4) - (((99*I)/8)*S*x^(7/2)*\[Kappa]p*\[CapitalSigma])/
       (Sqrt[70]*G^2*M^4) + (((27*I)/8)*Sqrt[5/14]*x^2*\[Nu]*\[CapitalSigma])/
       (G*M^2) - (((639*I)/22)*Sqrt[5/14]*x^3*\[Nu]*\[CapitalSigma])/
       (G*M^2) + (6007*x^(7/2)*\[Nu]*\[CapitalSigma])/(48*Sqrt[70]*G*M^2) + 
      (((81*I)/8)*Sqrt[5/14]*Pi*x^(7/2)*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      (((27*I)/2)*Sqrt[5/14]*S*x^(7/2)*\[Nu]*\[CapitalSigma])/(G^2*M^4) - 
      ((9*I)*Sqrt[2/35]*S*x^(7/2)*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) + ((27*I)*Sqrt[2/35]*S*x^(7/2)*\[Kappa]p*\[Nu]*
        \[CapitalSigma])/(G^2*M^4) + (((1467*I)/88)*Sqrt[5/14]*x^3*\[Nu]^2*
        \[CapitalSigma])/(G*M^2) - ((9*I)*Sqrt[10/7]*S*x^(7/2)*\[Nu]^2*
        \[CapitalSigma])/(G^2*M^4) - ((9*I)*Sqrt[5/14]*S*x^(7/2)*\[Kappa]p*
        \[Nu]^2*\[CapitalSigma])/(G^2*M^4) + 
      (((27*I)/8)*Sqrt[5/14]*x^(7/2)*\[Delta]*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((99*I)/16)*x^(7/2)*\[Kappa]m*\[CapitalSigma]^2)/(Sqrt[70]*G^2*M^4) - 
      (((99*I)/16)*x^(7/2)*\[Delta]*\[Kappa]p*\[CapitalSigma]^2)/
       (Sqrt[70]*G^2*M^4) - (((9*I)/2)*Sqrt[5/14]*x^(7/2)*\[Delta]*\[Nu]*
        \[CapitalSigma]^2)/(G^2*M^4) - (((243*I)/8)*x^(7/2)*\[Kappa]m*\[Nu]*
        \[CapitalSigma]^2)/(Sqrt[70]*G^2*M^4) + 
      ((9*I)*Sqrt[2/35]*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/
       (G^2*M^4) - (((9*I)/2)*Sqrt[5/14]*x^(7/2)*\[Delta]*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) + (((117*I)/4)*x^(7/2)*\[Kappa]m*\[Nu]^2*
        \[CapitalSigma]^2)/(Sqrt[70]*G^2*M^4) - 
      (((9*I)/4)*Sqrt[5/14]*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) - (27*x^3*\[Delta]*Log[2])/
       (2*Sqrt[70]) - (27*Sqrt[5/14]*S*x^(7/2)*\[Delta]*Log[2])/(4*G*M^2) + 
      (27*x^3*\[Delta]*\[Nu]*Log[2])/Sqrt[70] - 
      (27*Sqrt[5/14]*x^(7/2)*\[CapitalSigma]*Log[2])/(4*G*M^2) + 
      (81*Sqrt[5/14]*x^(7/2)*\[Nu]*\[CapitalSigma]*Log[2])/(4*G*M^2) + 
      (27*x^3*\[Delta]*Log[3])/(2*Sqrt[70]) + 
      (27*Sqrt[5/14]*S*x^(7/2)*\[Delta]*Log[3])/(4*G*M^2) - 
      (27*x^3*\[Delta]*\[Nu]*Log[3])/Sqrt[70] + 
      (27*Sqrt[5/14]*x^(7/2)*\[CapitalSigma]*Log[3])/(4*G*M^2) - 
      (81*Sqrt[5/14]*x^(7/2)*\[Nu]*\[CapitalSigma]*Log[3])/(4*G*M^2)))/
    (c^2*E^((3*I)*\[Psi])*R)
 
h[4, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((-8*Sqrt[5/7]*x)/9 + 
      (2372*x^2)/(99*Sqrt[35]) + ((16*I)/3)*Sqrt[7/5]*x^(5/2) - 
      (32*Sqrt[5/7]*Pi*x^(5/2))/9 + (608*S*x^(5/2))/(27*Sqrt[35]*G*M^2) - 
      (1068671*x^3)/(45045*Sqrt[35]) - (32*Sqrt[5/7]*S^2*x^3)/(9*G^2*M^4) - 
      ((4744*I)/165)*Sqrt[7/5]*x^(7/2) + (9488*Pi*x^(7/2))/(99*Sqrt[35]) - 
      (6992*S*x^(7/2))/(99*Sqrt[35]*G*M^2) - (16*Sqrt[5/7]*S^2*x^3*\[Kappa]p)/
       (9*G^2*M^4) + (8*Sqrt[5/7]*x*\[Nu])/3 - (5092*Sqrt[5/7]*x^2*\[Nu])/
       297 - (((1193*I)/9)*x^(5/2)*\[Nu])/Sqrt[35] + 
      (32*Sqrt[5/7]*Pi*x^(5/2)*\[Nu])/3 - (608*S*x^(5/2)*\[Nu])/
       (9*Sqrt[35]*G*M^2) + (1088119*x^3*\[Nu])/(6435*Sqrt[35]) + 
      (32*Sqrt[5/7]*S^2*x^3*\[Nu])/(3*G^2*M^4) + 
      (((31525499*I)/31680)*x^(7/2)*\[Nu])/Sqrt[35] - 
      (19840*Sqrt[5/7]*Pi*x^(7/2)*\[Nu])/297 + (80504*S*x^(7/2)*\[Nu])/
       (297*Sqrt[35]*G*M^2) + (16*Sqrt[5/7]*S^2*x^3*\[Kappa]p*\[Nu])/
       (3*G^2*M^4) + (100*Sqrt[35]*x^2*\[Nu]^2)/99 - 
      (293758*x^3*\[Nu]^2)/(1053*Sqrt[35]) - 
      (((4096237*I)/4752)*x^(7/2)*\[Nu]^2)/Sqrt[35] + 
      (2272*Sqrt[5/7]*Pi*x^(7/2)*\[Nu]^2)/99 - (7768*S*x^(7/2)*\[Nu]^2)/
       (99*Sqrt[35]*G*M^2) + (226097*x^3*\[Nu]^3)/(3861*Sqrt[35]) + 
      (32*x^(5/2)*\[Delta]*\[CapitalSigma])/(3*Sqrt[35]*G*M^2) - 
      (32*Sqrt[5/7]*S*x^3*\[Delta]*\[CapitalSigma])/(9*G^2*M^4) - 
      (544*x^(7/2)*\[Delta]*\[CapitalSigma])/(11*Sqrt[35]*G*M^2) + 
      (16*Sqrt[5/7]*S*x^3*\[Kappa]m*\[CapitalSigma])/(9*G^2*M^4) - 
      (16*Sqrt[5/7]*S*x^3*\[Delta]*\[Kappa]p*\[CapitalSigma])/(9*G^2*M^4) - 
      (64*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(3*Sqrt[35]*G*M^2) + 
      (32*Sqrt[5/7]*S*x^3*\[Delta]*\[Nu]*\[CapitalSigma])/(3*G^2*M^4) + 
      (6928*Sqrt[5/7]*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(297*G*M^2) - 
      (16*Sqrt[5/7]*S*x^3*\[Kappa]m*\[Nu]*\[CapitalSigma])/(3*G^2*M^4) + 
      (16*Sqrt[5/7]*S*x^3*\[Delta]*\[Kappa]p*\[Nu]*\[CapitalSigma])/
       (3*G^2*M^4) + (536*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/
       (99*Sqrt[35]*G*M^2) + (8*Sqrt[5/7]*x^3*\[Delta]*\[Kappa]m*
        \[CapitalSigma]^2)/(9*G^2*M^4) - (8*Sqrt[5/7]*x^3*\[Kappa]p*
        \[CapitalSigma]^2)/(9*G^2*M^4) + (32*Sqrt[5/7]*x^3*\[Nu]*
        \[CapitalSigma]^2)/(9*G^2*M^4) - (8*Sqrt[5/7]*x^3*\[Delta]*\[Kappa]m*
        \[Nu]*\[CapitalSigma]^2)/(3*G^2*M^4) + 
      (40*Sqrt[5/7]*x^3*\[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(9*G^2*M^4) - 
      (32*Sqrt[5/7]*x^3*\[Nu]^2*\[CapitalSigma]^2)/(3*G^2*M^4) - 
      (16*Sqrt[5/7]*x^3*\[Kappa]p*\[Nu]^2*\[CapitalSigma]^2)/(3*G^2*M^4) - 
      ((64*I)/9)*Sqrt[5/7]*x^(5/2)*Log[2] + (((18976*I)/99)*x^(7/2)*Log[2])/
       Sqrt[35] + ((64*I)/3)*Sqrt[5/7]*x^(5/2)*\[Nu]*Log[2] - 
      ((39680*I)/297)*Sqrt[5/7]*x^(7/2)*\[Nu]*Log[2] + 
      ((4544*I)/99)*Sqrt[5/7]*x^(7/2)*\[Nu]^2*Log[2]))/
    (c^2*E^((4*I)*\[Psi])*R)
 
h[5, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((4117*I)/7560)*x^(7/2)*\[Nu])/
       Sqrt[462] - (((257*I)/90)*x^(7/2)*\[Nu]^2)/Sqrt[462]))/(c^2*R)
 
h[5, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/288)*x^(3/2)*\[Delta])/Sqrt[385] - 
      (((179*I)/11232)*x^(5/2)*\[Delta])/Sqrt[385] + 
      (181*x^3*\[Delta])/(20160*Sqrt[385]) + ((I/288)*Pi*x^3*\[Delta])/
       Sqrt[385] + ((I/216)*S*x^3*\[Delta])/(Sqrt[385]*G*M^2) + 
      (((5023*I)/168480)*x^(7/2)*\[Delta])/Sqrt[385] + 
      ((I/288)*Sqrt[5/77]*S^2*x^(7/2)*\[Delta])/(G^2*M^4) - 
      ((I/48)*S^2*x^(7/2)*\[Kappa]m)/(Sqrt[385]*G^2*M^4) + 
      (((17*I)/576)*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/(Sqrt[385]*G^2*M^4) - 
      ((I/144)*x^(3/2)*\[Delta]*\[Nu])/Sqrt[385] + (I/351)*Sqrt[11/35]*
       x^(5/2)*\[Delta]*\[Nu] - (313*x^3*\[Delta]*\[Nu])/(720*Sqrt[385]) - 
      ((I/144)*Pi*x^3*\[Delta]*\[Nu])/Sqrt[385] - 
      ((I/108)*S*x^3*\[Delta]*\[Nu])/(Sqrt[385]*G*M^2) - 
      (((49447*I)/673920)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[385] - 
      ((I/144)*Sqrt[5/77]*S^2*x^(7/2)*\[Delta]*\[Nu])/(G^2*M^4) + 
      ((I/24)*S^2*x^(7/2)*\[Kappa]m*\[Nu])/(Sqrt[385]*G^2*M^4) - 
      ((I/288)*Sqrt[5/77]*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/(G^2*M^4) - 
      ((I/2808)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[385] + 
      (((17*I)/648)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[385] + 
      ((41*I)/33696)*Sqrt[7/55]*x^(7/2)*\[Delta]*\[Nu]^3 + 
      ((I/432)*Sqrt[7/55]*x^3*\[CapitalSigma])/(G*M^2) + 
      ((I/288)*Sqrt[5/77]*S*x^(7/2)*\[CapitalSigma])/(G^2*M^4) - 
      (((29*I)/576)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/
       (Sqrt[385]*G^2*M^4) + (((29*I)/576)*S*x^(7/2)*\[Kappa]p*
        \[CapitalSigma])/(Sqrt[385]*G^2*M^4) - 
      ((I/432)*Sqrt[35/11]*x^3*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      ((I/48)*Sqrt[5/77]*S*x^(7/2)*\[Nu]*\[CapitalSigma])/(G^2*M^4) + 
      (((17*I)/288)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma])/
       (Sqrt[385]*G^2*M^4) - (((17*I)/96)*S*x^(7/2)*\[Kappa]p*\[Nu]*
        \[CapitalSigma])/(Sqrt[385]*G^2*M^4) + 
      ((I/432)*Sqrt[35/11]*x^3*\[Nu]^2*\[CapitalSigma])/(G*M^2) + 
      ((I/36)*Sqrt[5/77]*S*x^(7/2)*\[Nu]^2*\[CapitalSigma])/(G^2*M^4) + 
      ((I/72)*Sqrt[5/77]*S*x^(7/2)*\[Kappa]p*\[Nu]^2*\[CapitalSigma])/
       (G^2*M^4) - (((29*I)/1152)*x^(7/2)*\[Kappa]m*\[CapitalSigma]^2)/
       (Sqrt[385]*G^2*M^4) + (((29*I)/1152)*x^(7/2)*\[Delta]*\[Kappa]p*
        \[CapitalSigma]^2)/(Sqrt[385]*G^2*M^4) - 
      ((I/288)*Sqrt[5/77]*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma]^2)/
       (G^2*M^4) + ((I/64)*Sqrt[7/55]*x^(7/2)*\[Kappa]m*\[Nu]*
        \[CapitalSigma]^2)/(G^2*M^4) - (((17*I)/288)*x^(7/2)*\[Delta]*
        \[Kappa]p*\[Nu]*\[CapitalSigma]^2)/(Sqrt[385]*G^2*M^4) + 
      ((I/144)*Sqrt[5/77]*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma]^2)/
       (G^2*M^4) - ((I/144)*Sqrt[11/35]*x^(7/2)*\[Kappa]m*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) + ((I/288)*Sqrt[5/77]*x^(7/2)*\[Delta]*
        \[Kappa]p*\[Nu]^2*\[CapitalSigma]^2)/(G^2*M^4) + 
      (x^3*\[Delta]*Log[2])/(144*Sqrt[385]) - (x^3*\[Delta]*\[Nu]*Log[2])/
       (72*Sqrt[385])))/(c^2*E^(I*\[Psi])*R)
 
h[5, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((2*x^2)/(27*Sqrt[55]) + 
      (2*S*x^(5/2))/(9*Sqrt[55]*G*M^2) - (3911*x^3)/(12285*Sqrt[55]) - 
      (((52*I)/135)*x^(7/2))/Sqrt[55] + (4*Pi*x^(7/2))/(27*Sqrt[55]) - 
      (71*S*x^(7/2))/(39*Sqrt[55]*G*M^2) - (2*Sqrt[5/11]*x^2*\[Nu])/27 - 
      (2*S*x^(5/2)*\[Nu])/(3*Sqrt[55]*G*M^2) + (3079*x^3*\[Nu])/
       (1755*Sqrt[55]) + (((16237*I)/4536)*x^(7/2)*\[Nu])/Sqrt[55] - 
      (4*Sqrt[5/11]*Pi*x^(7/2)*\[Nu])/27 + (229*Sqrt[11/5]*S*x^(7/2)*\[Nu])/
       (351*G*M^2) + (2*Sqrt[5/11]*x^2*\[Nu]^2)/27 - 
      (826*x^3*\[Nu]^2)/(351*Sqrt[55]) - (((1861*I)/270)*x^(7/2)*\[Nu]^2)/
       Sqrt[55] + (4*Sqrt[5/11]*Pi*x^(7/2)*\[Nu]^2)/27 - 
      (493*S*x^(7/2)*\[Nu]^2)/(117*Sqrt[55]*G*M^2) + 
      (7*Sqrt[11/5]*x^3*\[Nu]^3)/117 + (2*x^(5/2)*\[Delta]*\[CapitalSigma])/
       (9*Sqrt[55]*G*M^2) - (107*Sqrt[5/11]*x^(7/2)*\[Delta]*\[CapitalSigma])/
       (351*G*M^2) - (4*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma])/
       (9*Sqrt[55]*G*M^2) + (488*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/
       (117*Sqrt[55]*G*M^2) - (113*Sqrt[5/11]*x^(7/2)*\[Delta]*\[Nu]^2*
        \[CapitalSigma])/(351*G*M^2)))/(c^2*E^((2*I)*\[Psi])*R)
 
h[5, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-9*I)/32)*Sqrt[3/110]*x^(3/2)*
       \[Delta] + ((621*I)/416)*Sqrt[3/110]*x^(5/2)*\[Delta] - 
      (4887*Sqrt[3/110]*x^3*\[Delta])/2240 - ((27*I)/32)*Sqrt[3/110]*Pi*x^3*
       \[Delta] + (((3*I)/8)*Sqrt[3/110]*S*x^3*\[Delta])/(G*M^2) - 
      ((3399*I)/14560)*Sqrt[33/10]*x^(7/2)*\[Delta] - 
      (((9*I)/32)*Sqrt[15/22]*S^2*x^(7/2)*\[Delta])/(G^2*M^4) + 
      (((9*I)/8)*Sqrt[3/110]*S^2*x^(7/2)*\[Kappa]m)/(G^2*M^4) - 
      (((117*I)/64)*Sqrt[3/110]*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/(G^2*M^4) + 
      ((9*I)/16)*Sqrt[3/110]*x^(3/2)*\[Delta]*\[Nu] - 
      ((87*I)/26)*Sqrt[3/110]*x^(5/2)*\[Delta]*\[Nu] + 
      (41851*x^3*\[Delta]*\[Nu])/(2160*Sqrt[330]) + ((27*I)/16)*Sqrt[3/110]*
       Pi*x^3*\[Delta]*\[Nu] - (((3*I)/4)*Sqrt[3/110]*S*x^3*\[Delta]*\[Nu])/
       (G*M^2) + ((46611*I)/58240)*Sqrt[33/10]*x^(7/2)*\[Delta]*\[Nu] + 
      (((9*I)/16)*Sqrt[15/22]*S^2*x^(7/2)*\[Delta]*\[Nu])/(G^2*M^4) - 
      (((9*I)/4)*Sqrt[3/110]*S^2*x^(7/2)*\[Kappa]m*\[Nu])/(G^2*M^4) + 
      (((9*I)/32)*Sqrt[15/22]*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/
       (G^2*M^4) + ((3*I)/52)*Sqrt[33/10]*x^(5/2)*\[Delta]*\[Nu]^2 - 
      ((4887*I)/728)*Sqrt[3/110]*x^(7/2)*\[Delta]*\[Nu]^2 + 
      ((219*I)/2912)*Sqrt[15/22]*x^(7/2)*\[Delta]*\[Nu]^3 - 
      (((9*I)/16)*Sqrt[3/110]*x^3*\[CapitalSigma])/(G*M^2) - 
      (((9*I)/32)*Sqrt[15/22]*S*x^(7/2)*\[CapitalSigma])/(G^2*M^4) + 
      (((189*I)/64)*Sqrt[3/110]*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/
       (G^2*M^4) - (((189*I)/64)*Sqrt[3/110]*S*x^(7/2)*\[Kappa]p*
        \[CapitalSigma])/(G^2*M^4) + (((9*I)/16)*Sqrt[15/22]*x^3*\[Nu]*
        \[CapitalSigma])/(G*M^2) + (((27*I)/16)*Sqrt[15/22]*S*x^(7/2)*\[Nu]*
        \[CapitalSigma])/(G^2*M^4) - (((117*I)/32)*Sqrt[3/110]*S*x^(7/2)*
        \[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma])/(G^2*M^4) + 
      (((351*I)/32)*Sqrt[3/110]*S*x^(7/2)*\[Kappa]p*\[Nu]*\[CapitalSigma])/
       (G^2*M^4) - (((9*I)/16)*Sqrt[15/22]*x^3*\[Nu]^2*\[CapitalSigma])/
       (G*M^2) - (((9*I)/4)*Sqrt[15/22]*S*x^(7/2)*\[Nu]^2*\[CapitalSigma])/
       (G^2*M^4) - (((9*I)/8)*Sqrt[15/22]*S*x^(7/2)*\[Kappa]p*\[Nu]^2*
        \[CapitalSigma])/(G^2*M^4) + (((189*I)/128)*Sqrt[3/110]*x^(7/2)*
        \[Kappa]m*\[CapitalSigma]^2)/(G^2*M^4) - 
      (((189*I)/128)*Sqrt[3/110]*x^(7/2)*\[Delta]*\[Kappa]p*
        \[CapitalSigma]^2)/(G^2*M^4) + (((9*I)/32)*Sqrt[15/22]*x^(7/2)*
        \[Delta]*\[Nu]*\[CapitalSigma]^2)/(G^2*M^4) - 
      (((423*I)/64)*Sqrt[3/110]*x^(7/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/
       (G^2*M^4) + (((117*I)/32)*Sqrt[3/110]*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]*
        \[CapitalSigma]^2)/(G^2*M^4) - (((9*I)/16)*Sqrt[15/22]*x^(7/2)*
        \[Delta]*\[Nu]^2*\[CapitalSigma]^2)/(G^2*M^4) + 
      (((81*I)/16)*Sqrt[3/110]*x^(7/2)*\[Kappa]m*\[Nu]^2*\[CapitalSigma]^2)/
       (G^2*M^4) - (((9*I)/32)*Sqrt[15/22]*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]^2*
        \[CapitalSigma]^2)/(G^2*M^4) - (27*Sqrt[3/110]*x^3*\[Delta]*Log[2])/
       16 + (27*Sqrt[3/110]*x^3*\[Delta]*\[Nu]*Log[2])/8 + 
      (27*Sqrt[3/110]*x^3*\[Delta]*Log[3])/16 - 
      (27*Sqrt[3/110]*x^3*\[Delta]*\[Nu]*Log[3])/8))/(c^2*E^((3*I)*\[Psi])*R)
 
h[5, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((-32*x^2)/(9*Sqrt[165]) - 
      (32*S*x^(5/2))/(3*Sqrt[165]*G*M^2) + (71216*x^3)/(4095*Sqrt[165]) + 
      (((1664*I)/45)*x^(7/2))/Sqrt[165] - (128*Pi*x^(7/2))/(9*Sqrt[165]) + 
      (3856*S*x^(7/2))/(39*Sqrt[165]*G*M^2) + (32*Sqrt[5/33]*x^2*\[Nu])/9 + 
      (32*S*x^(5/2)*\[Nu])/(Sqrt[165]*G*M^2) - (5264*Sqrt[11/15]*x^3*\[Nu])/
       585 - (((3351011*I)/15120)*x^(7/2)*\[Nu])/Sqrt[165] + 
      (128*Sqrt[5/33]*Pi*x^(7/2)*\[Nu])/9 - (47024*S*x^(7/2)*\[Nu])/
       (117*Sqrt[165]*G*M^2) - (32*Sqrt[5/33]*x^2*\[Nu]^2)/9 + 
      (16672*x^3*\[Nu]^2)/(117*Sqrt[165]) + ((331*I)/12)*Sqrt[11/15]*x^(7/2)*
       \[Nu]^2 - (128*Sqrt[5/33]*Pi*x^(7/2)*\[Nu]^2)/9 + 
      (3376*S*x^(7/2)*\[Nu]^2)/(13*Sqrt[165]*G*M^2) - 
      (1808*x^3*\[Nu]^3)/(39*Sqrt[165]) - 
      (32*x^(5/2)*\[Delta]*\[CapitalSigma])/(3*Sqrt[165]*G*M^2) + 
      (9904*x^(7/2)*\[Delta]*\[CapitalSigma])/(117*Sqrt[165]*G*M^2) + 
      (64*x^(5/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(3*Sqrt[165]*G*M^2) - 
      (640*Sqrt[5/33]*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(13*G*M^2) + 
      (13072*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/
       (117*Sqrt[165]*G*M^2) - (((256*I)/9)*x^(7/2)*Log[2])/Sqrt[165] + 
      ((256*I)/9)*Sqrt[5/33]*x^(7/2)*\[Nu]*Log[2] - ((256*I)/9)*Sqrt[5/33]*
       x^(7/2)*\[Nu]^2*Log[2]))/(c^2*E^((4*I)*\[Psi])*R)
 
h[5, 5] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((625*I)/96)*x^(3/2)*\[Delta])/
       Sqrt[66] - (((164375*I)/3744)*x^(5/2)*\[Delta])/Sqrt[66] + 
      (113125*x^3*\[Delta])/(1344*Sqrt[66]) + (((3125*I)/96)*Pi*x^3*\[Delta])/
       Sqrt[66] - (((3125*I)/72)*S*x^3*\[Delta])/(Sqrt[66]*G*M^2) + 
      ((521875*I)/78624)*Sqrt[11/6]*x^(7/2)*\[Delta] + 
      (((3125*I)/96)*S^2*x^(7/2)*\[Delta])/(Sqrt[66]*G^2*M^4) + 
      (((3125*I)/192)*S^2*x^(7/2)*\[Delta]*\[Kappa]p)/(Sqrt[66]*G^2*M^4) - 
      (((625*I)/48)*x^(3/2)*\[Delta]*\[Nu])/Sqrt[66] + 
      (((26875*I)/234)*x^(5/2)*\[Delta]*\[Nu])/Sqrt[66] - 
      (17639*x^3*\[Delta]*\[Nu])/(80*Sqrt[66]) - 
      (((3125*I)/48)*Pi*x^3*\[Delta]*\[Nu])/Sqrt[66] + 
      (((3125*I)/36)*S*x^3*\[Delta]*\[Nu])/(Sqrt[66]*G*M^2) - 
      (((117978125*I)/314496)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[66] - 
      (((3125*I)/48)*S^2*x^(7/2)*\[Delta]*\[Nu])/(Sqrt[66]*G^2*M^4) - 
      (((3125*I)/96)*S^2*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu])/
       (Sqrt[66]*G^2*M^4) - ((2500*I)/117)*Sqrt[2/33]*x^(5/2)*\[Delta]*
       \[Nu]^2 + ((773125*I)/19656)*Sqrt[11/6]*x^(7/2)*\[Delta]*\[Nu]^2 - 
      (((6604375*I)/78624)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[66] - 
      (((3125*I)/144)*x^3*\[CapitalSigma])/(Sqrt[66]*G*M^2) + 
      (((3125*I)/96)*S*x^(7/2)*\[CapitalSigma])/(Sqrt[66]*G^2*M^4) - 
      (((3125*I)/192)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[CapitalSigma])/
       (Sqrt[66]*G^2*M^4) + (((3125*I)/192)*S*x^(7/2)*\[Kappa]p*
        \[CapitalSigma])/(Sqrt[66]*G^2*M^4) + 
      (((15625*I)/144)*x^3*\[Nu]*\[CapitalSigma])/(Sqrt[66]*G*M^2) - 
      (((3125*I)/16)*S*x^(7/2)*\[Nu]*\[CapitalSigma])/(Sqrt[66]*G^2*M^4) + 
      (((3125*I)/96)*S*x^(7/2)*\[Delta]*\[Kappa]m*\[Nu]*\[CapitalSigma])/
       (Sqrt[66]*G^2*M^4) - (((3125*I)/32)*S*x^(7/2)*\[Kappa]p*\[Nu]*
        \[CapitalSigma])/(Sqrt[66]*G^2*M^4) - 
      (((15625*I)/144)*x^3*\[Nu]^2*\[CapitalSigma])/(Sqrt[66]*G*M^2) + 
      (((3125*I)/12)*S*x^(7/2)*\[Nu]^2*\[CapitalSigma])/(Sqrt[66]*G^2*M^4) + 
      (((3125*I)/24)*S*x^(7/2)*\[Kappa]p*\[Nu]^2*\[CapitalSigma])/
       (Sqrt[66]*G^2*M^4) - (((3125*I)/384)*x^(7/2)*\[Kappa]m*
        \[CapitalSigma]^2)/(Sqrt[66]*G^2*M^4) + 
      (((3125*I)/384)*x^(7/2)*\[Delta]*\[Kappa]p*\[CapitalSigma]^2)/
       (Sqrt[66]*G^2*M^4) - (((3125*I)/96)*x^(7/2)*\[Delta]*\[Nu]*
        \[CapitalSigma]^2)/(Sqrt[66]*G^2*M^4) + 
      (((3125*I)/64)*x^(7/2)*\[Kappa]m*\[Nu]*\[CapitalSigma]^2)/
       (Sqrt[66]*G^2*M^4) - (((3125*I)/96)*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]*
        \[CapitalSigma]^2)/(Sqrt[66]*G^2*M^4) + 
      (((3125*I)/48)*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma]^2)/
       (Sqrt[66]*G^2*M^4) - (((3125*I)/48)*x^(7/2)*\[Kappa]m*\[Nu]^2*
        \[CapitalSigma]^2)/(Sqrt[66]*G^2*M^4) + 
      (((3125*I)/96)*x^(7/2)*\[Delta]*\[Kappa]p*\[Nu]^2*\[CapitalSigma]^2)/
       (Sqrt[66]*G^2*M^4) + (3125*x^3*\[Delta]*Log[2])/(48*Sqrt[66]) - 
      (3125*x^3*\[Delta]*\[Nu]*Log[2])/(24*Sqrt[66]) - 
      (3125*x^3*\[Delta]*Log[5])/(48*Sqrt[66]) + 
      (3125*x^3*\[Delta]*\[Nu]*Log[5])/(24*Sqrt[66])))/
    (c^2*E^((5*I)*\[Psi])*R)
 
h[6, 0] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((4195*x)/(1419264*Sqrt[273]) - 
      (215*x*\[Nu])/(16896*Sqrt[273])))/(c^2*R)
 
h[6, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/8316)*x^(5/2)*\[Delta])/Sqrt[26] + 
      ((I/2376)*S*x^3*\[Delta])/(Sqrt[26]*G*M^2) - 
      (((125*I)/199584)*x^(7/2)*\[Delta])/Sqrt[26] - 
      ((I/2079)*x^(5/2)*\[Delta]*\[Nu])/Sqrt[26] - 
      ((I/1188)*S*x^3*\[Delta]*\[Nu])/(Sqrt[26]*G*M^2) + 
      (((277*I)/99792)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[26] + 
      ((I/2772)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[26] - 
      (((289*I)/99792)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[26] + 
      (((17*I)/24948)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[26] + 
      ((I/2376)*x^3*\[CapitalSigma])/(Sqrt[26]*G*M^2) - 
      (((5*I)/2376)*x^3*\[Nu]*\[CapitalSigma])/(Sqrt[26]*G*M^2) + 
      (((5*I)/2376)*x^3*\[Nu]^2*\[CapitalSigma])/(Sqrt[26]*G*M^2)))/
    (c^2*E^(I*\[Psi])*R)
 
h[6, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((2*x^2)/(297*Sqrt[65]) - 
      (3*x^3)/(77*Sqrt[65]) - (((83*I)/2079)*x^(7/2))/Sqrt[65] + 
      (4*Pi*x^(7/2))/(297*Sqrt[65]) + (4*S*x^(7/2))/(693*Sqrt[65]*G*M^2) - 
      (2*Sqrt[5/13]*x^2*\[Nu])/297 + (59*x^3*\[Nu])/(297*Sqrt[65]) + 
      (((799789*I)/1995840)*x^(7/2)*\[Nu])/Sqrt[65] - 
      (4*Sqrt[5/13]*Pi*x^(7/2)*\[Nu])/297 - (4*Sqrt[5/13]*S*x^(7/2)*\[Nu])/
       (693*G*M^2) + (2*Sqrt[5/13]*x^2*\[Nu]^2)/297 - 
      (64*x^3*\[Nu]^2)/(297*Sqrt[65]) - (((19193*I)/23760)*x^(7/2)*\[Nu]^2)/
       Sqrt[65] + (4*Sqrt[5/13]*Pi*x^(7/2)*\[Nu]^2)/297 + 
      (4*Sqrt[5/13]*S*x^(7/2)*\[Nu]^2)/(693*G*M^2) + 
      (7*x^3*\[Nu]^3)/(297*Sqrt[65]) + (68*x^(7/2)*\[Delta]*\[CapitalSigma])/
       (2079*Sqrt[65]*G*M^2) - (272*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/
       (2079*Sqrt[65]*G*M^2) + (68*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/
       (693*Sqrt[65]*G*M^2)))/(c^2*E^((2*I)*\[Psi])*R)
 
h[6, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((-81*I)/616)*x^(5/2)*\[Delta])/
       Sqrt[65] - (((81*I)/176)*S*x^3*\[Delta])/(Sqrt[65]*G*M^2) + 
      (((513*I)/704)*x^(7/2)*\[Delta])/Sqrt[65] + 
      (((81*I)/154)*x^(5/2)*\[Delta]*\[Nu])/Sqrt[65] + 
      (((81*I)/88)*S*x^3*\[Delta]*\[Nu])/(Sqrt[65]*G*M^2) - 
      (((1161*I)/352)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[65] - 
      (((243*I)/616)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[65] + 
      (((1269*I)/352)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[65] - 
      (((81*I)/88)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[65] - 
      (((81*I)/176)*x^3*\[CapitalSigma])/(Sqrt[65]*G*M^2) + 
      (((81*I)/176)*Sqrt[5/13]*x^3*\[Nu]*\[CapitalSigma])/(G*M^2) - 
      (((81*I)/176)*Sqrt[5/13]*x^3*\[Nu]^2*\[CapitalSigma])/(G*M^2)))/
    (c^2*E^((3*I)*\[Psi])*R)
 
h[6, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((-128*Sqrt[2/39]*x^2)/495 + 
      (1984*Sqrt[2/39]*x^3)/1155 + ((10624*I)/3465)*Sqrt[2/39]*x^(7/2) - 
      (512*Sqrt[2/39]*Pi*x^(7/2))/495 + (256*Sqrt[2/39]*S*x^(7/2))/
       (385*G*M^2) + (128*Sqrt[2/39]*x^2*\[Nu])/99 - 
      (4544*Sqrt[2/39]*x^3*\[Nu])/495 - (((686443*I)/19008)*x^(7/2)*\[Nu])/
       Sqrt[78] + (512*Sqrt[2/39]*Pi*x^(7/2)*\[Nu])/99 - 
      (256*Sqrt[2/39]*S*x^(7/2)*\[Nu])/(77*G*M^2) - 
      (128*Sqrt[2/39]*x^2*\[Nu]^2)/99 + (512*Sqrt[2/39]*x^3*\[Nu]^2)/45 + 
      (((8497*I)/176)*x^(7/2)*\[Nu]^2)/Sqrt[78] - 
      (512*Sqrt[2/39]*Pi*x^(7/2)*\[Nu]^2)/99 + 
      (256*Sqrt[2/39]*S*x^(7/2)*\[Nu]^2)/(77*G*M^2) - 
      (1216*Sqrt[2/39]*x^3*\[Nu]^3)/495 - (256*Sqrt[2/39]*x^(7/2)*\[Delta]*
        \[CapitalSigma])/(693*G*M^2) + (1024*Sqrt[2/39]*x^(7/2)*\[Delta]*
        \[Nu]*\[CapitalSigma])/(693*G*M^2) - 
      (256*Sqrt[2/39]*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/(231*G*M^2) - 
      ((1024*I)/495)*Sqrt[2/39]*x^(7/2)*Log[2] + ((1024*I)/99)*Sqrt[2/39]*
       x^(7/2)*\[Nu]*Log[2] - ((1024*I)/99)*Sqrt[2/39]*x^(7/2)*\[Nu]^2*
       Log[2]))/(c^2*E^((4*I)*\[Psi])*R)
 
h[6, 5] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((3125*I)/504)*x^(5/2)*\[Delta])/
       Sqrt[429] + (((3125*I)/144)*S*x^3*\[Delta])/(Sqrt[429]*G*M^2) - 
      (((465625*I)/12096)*x^(7/2)*\[Delta])/Sqrt[429] - 
      (((3125*I)/126)*x^(5/2)*\[Delta]*\[Nu])/Sqrt[429] - 
      (((3125*I)/72)*S*x^3*\[Delta]*\[Nu])/(Sqrt[429]*G*M^2) + 
      (((1090625*I)/6048)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[429] + 
      (((3125*I)/168)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[429] - 
      (((1278125*I)/6048)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[429] + 
      (((90625*I)/1512)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[429] + 
      (((3125*I)/144)*x^3*\[CapitalSigma])/(Sqrt[429]*G*M^2) - 
      (((15625*I)/144)*x^3*\[Nu]*\[CapitalSigma])/(Sqrt[429]*G*M^2) + 
      (((15625*I)/144)*x^3*\[Nu]^2*\[CapitalSigma])/(Sqrt[429]*G*M^2)))/
    (c^2*E^((5*I)*\[Psi])*R)
 
h[6, 6] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((54*x^2)/(5*Sqrt[143]) - 
      (3051*x^3)/(35*Sqrt[143]) - (((6723*I)/35)*x^(7/2))/Sqrt[143] + 
      (324*Pi*x^(7/2))/(5*Sqrt[143]) - (3132*S*x^(7/2))/
       (35*Sqrt[143]*G*M^2) - (54*x^2*\[Nu])/Sqrt[143] + 
      (189*Sqrt[13/11]*x^3*\[Nu])/5 + (((21787499*I)/20160)*x^(7/2)*\[Nu])/
       Sqrt[143] - (324*Pi*x^(7/2)*\[Nu])/Sqrt[143] + 
      (3132*S*x^(7/2)*\[Nu])/(7*Sqrt[143]*G*M^2) + (54*x^2*\[Nu]^2)/
       Sqrt[143] - (3456*x^3*\[Nu]^2)/(5*Sqrt[143]) - 
      (((323903*I)/240)*x^(7/2)*\[Nu]^2)/Sqrt[143] + (324*Pi*x^(7/2)*\[Nu]^2)/
       Sqrt[143] - (3132*S*x^(7/2)*\[Nu]^2)/(7*Sqrt[143]*G*M^2) + 
      (81*Sqrt[13/11]*x^3*\[Nu]^3)/5 - (324*x^(7/2)*\[Delta]*\[CapitalSigma])/
       (7*Sqrt[143]*G*M^2) + (1296*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/
       (7*Sqrt[143]*G*M^2) - (972*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/
       (7*Sqrt[143]*G*M^2) + (((648*I)/5)*x^(7/2)*Log[3])/Sqrt[143] - 
      ((648*I)*x^(7/2)*\[Nu]*Log[3])/Sqrt[143] + 
      ((648*I)*x^(7/2)*\[Nu]^2*Log[3])/Sqrt[143]))/(c^2*E^((6*I)*\[Psi])*R)
 
h[7, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/864864)*x^(5/2)*\[Delta])/Sqrt[2] - 
      (((223*I)/29405376)*x^(7/2)*\[Delta])/Sqrt[2] - 
      ((I/216216)*x^(5/2)*\[Delta]*\[Nu])/Sqrt[2] + 
      (((1361*I)/44108064)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[2] + 
      ((I/288288)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[2] - 
      (((43*I)/1696464)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[2] + 
      (((19*I)/7351344)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[2]))/
    (c^2*E^(I*\[Psi])*R)
 
h[7, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(x^3/(3003*Sqrt[3]) + 
      (4*S*x^(7/2))/(3003*Sqrt[3]*G*M^2) - (x^3*\[Nu])/(429*Sqrt[3]) - 
      (20*S*x^(7/2)*\[Nu])/(3003*Sqrt[3]*G*M^2) + (2*x^3*\[Nu]^2)/
       (429*Sqrt[3]) + (20*S*x^(7/2)*\[Nu]^2)/(3003*Sqrt[3]*G*M^2) - 
      (x^3*\[Nu]^3)/(429*Sqrt[3]) + (4*x^(7/2)*\[Delta]*\[CapitalSigma])/
       (3003*Sqrt[3]*G*M^2) - (16*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/
       (3003*Sqrt[3]*G*M^2) + (4*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/
       (1001*Sqrt[3]*G*M^2)))/(c^2*E^((2*I)*\[Psi])*R)
 
h[7, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-243*I)/160160)*Sqrt[3/2]*x^(5/2)*
       \[Delta] + ((58077*I)/5445440)*Sqrt[3/2]*x^(7/2)*\[Delta] + 
      ((243*I)/40040)*Sqrt[3/2]*x^(5/2)*\[Delta]*\[Nu] - 
      ((3483*I)/77792)*Sqrt[3/2]*x^(7/2)*\[Delta]*\[Nu] - 
      ((729*I)/160160)*Sqrt[3/2]*x^(5/2)*\[Delta]*\[Nu]^2 + 
      ((7857*I)/194480)*Sqrt[3/2]*x^(7/2)*\[Delta]*\[Nu]^2 - 
      ((243*I)/38896)*Sqrt[3/2]*x^(7/2)*\[Delta]*\[Nu]^3))/
    (c^2*E^((3*I)*\[Psi])*R)
 
h[7, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((-128*Sqrt[2/33]*x^3)/1365 - 
      (512*Sqrt[2/33]*S*x^(7/2))/(1365*G*M^2) + (128*Sqrt[2/33]*x^3*\[Nu])/
       195 + (512*Sqrt[2/33]*S*x^(7/2)*\[Nu])/(273*G*M^2) - 
      (256*Sqrt[2/33]*x^3*\[Nu]^2)/195 - (512*Sqrt[2/33]*S*x^(7/2)*\[Nu]^2)/
       (273*G*M^2) + (128*Sqrt[2/33]*x^3*\[Nu]^3)/195 - 
      (512*Sqrt[2/33]*x^(7/2)*\[Delta]*\[CapitalSigma])/(1365*G*M^2) + 
      (2048*Sqrt[2/33]*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(1365*G*M^2) - 
      (512*Sqrt[2/33]*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/(455*G*M^2)))/
    (c^2*E^((4*I)*\[Psi])*R)
 
h[7, 5] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((15625*I)/26208)*x^(5/2)*\[Delta])/
       Sqrt[66] - (((4234375*I)/891072)*x^(7/2)*\[Delta])/Sqrt[66] - 
      (((15625*I)/6552)*x^(5/2)*\[Delta]*\[Nu])/Sqrt[66] + 
      ((2546875*I)/1336608)*Sqrt[11/6]*x^(7/2)*\[Delta]*\[Nu] + 
      (((15625*I)/8736)*x^(5/2)*\[Delta]*\[Nu]^2)/Sqrt[66] - 
      (((14359375*I)/668304)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[66] + 
      (((1046875*I)/222768)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[66]))/
    (c^2*E^((5*I)*\[Psi])*R)
 
h[7, 6] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((81*Sqrt[3/143]*x^3)/35 + 
      (324*Sqrt[3/143]*S*x^(7/2))/(35*G*M^2) - (81*Sqrt[3/143]*x^3*\[Nu])/5 - 
      (324*Sqrt[3/143]*S*x^(7/2)*\[Nu])/(7*G*M^2) + 
      (162*Sqrt[3/143]*x^3*\[Nu]^2)/5 + (324*Sqrt[3/143]*S*x^(7/2)*\[Nu]^2)/
       (7*G*M^2) - (81*Sqrt[3/143]*x^3*\[Nu]^3)/5 + 
      (324*Sqrt[3/143]*x^(7/2)*\[Delta]*\[CapitalSigma])/(35*G*M^2) - 
      (1296*Sqrt[3/143]*x^(7/2)*\[Delta]*\[Nu]*\[CapitalSigma])/(35*G*M^2) + 
      (972*Sqrt[3/143]*x^(7/2)*\[Delta]*\[Nu]^2*\[CapitalSigma])/(35*G*M^2)))/
    (c^2*E^((6*I)*\[Psi])*R)
 
h[7, 7] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-16807*I)/1440)*Sqrt[7/858]*x^(5/2)*
       \[Delta] + ((487403*I)/48960)*Sqrt[77/78]*x^(7/2)*\[Delta] + 
      ((16807*I)/360)*Sqrt[7/858]*x^(5/2)*\[Delta]*\[Nu] - 
      ((7479115*I)/14688)*Sqrt[7/858]*x^(7/2)*\[Delta]*\[Nu] - 
      ((16807*I)/480)*Sqrt[7/858]*x^(5/2)*\[Delta]*\[Nu]^2 + 
      ((21496153*I)/36720)*Sqrt[7/858]*x^(7/2)*\[Delta]*\[Nu]^2 - 
      ((386561*I)/2448)*Sqrt[7/858]*x^(7/2)*\[Delta]*\[Nu]^3))/
    (c^2*E^((7*I)*\[Psi])*R)
 
h[8, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/741312)*x^(7/2)*\[Delta])/
       Sqrt[238] - ((I/123552)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[238] + 
      (((5*I)/370656)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[238] - 
      ((I/185328)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[238]))/(c^2*E^(I*\[Psi])*R)
 
h[8, 2] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(x^3/(9009*Sqrt[85]) - 
      (x^3*\[Nu])/(1287*Sqrt[85]) + (2*x^3*\[Nu]^2)/(1287*Sqrt[85]) - 
      (x^3*\[Nu]^3)/(1287*Sqrt[85])))/(c^2*E^((2*I)*\[Psi])*R)
 
h[8, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-81*I)/5824)*Sqrt[3/1870]*x^(7/2)*
       \[Delta] + ((243*I)/2912)*Sqrt[3/1870]*x^(7/2)*\[Delta]*\[Nu] - 
      ((81*I)/2912)*Sqrt[15/374]*x^(7/2)*\[Delta]*\[Nu]^2 + 
      ((81*I)/1456)*Sqrt[3/1870]*x^(7/2)*\[Delta]*\[Nu]^3))/
    (c^2*E^((3*I)*\[Psi])*R)
 
h[8, 4] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((-128*Sqrt[2/187]*x^3)/4095 + 
      (128*Sqrt[2/187]*x^3*\[Nu])/585 - (256*Sqrt[2/187]*x^3*\[Nu]^2)/585 + 
      (128*Sqrt[2/187]*x^3*\[Nu]^3)/585))/(c^2*E^((4*I)*\[Psi])*R)
 
h[8, 5] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((78125*I)/36288)*x^(7/2)*\[Delta])/
       Sqrt[4862] - (((78125*I)/6048)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[4862] + 
      (((390625*I)/18144)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[4862] - 
      (((78125*I)/9072)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[4862]))/
    (c^2*E^((5*I)*\[Psi])*R)
 
h[8, 6] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((243*Sqrt[3/17017]*x^3)/35 - 
      (243*Sqrt[3/17017]*x^3*\[Nu])/5 + (486*Sqrt[3/17017]*x^3*\[Nu]^2)/5 - 
      (243*Sqrt[3/17017]*x^3*\[Nu]^3)/5))/(c^2*E^((6*I)*\[Psi])*R)
 
h[8, 7] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-117649*I)/5184)*Sqrt[7/24310]*x^(7/2)*
       \[Delta] + ((117649*I)/864)*Sqrt[7/24310]*x^(7/2)*\[Delta]*\[Nu] - 
      ((117649*I)/2592)*Sqrt[35/4862]*x^(7/2)*\[Delta]*\[Nu]^2 + 
      ((117649*I)/1296)*Sqrt[7/24310]*x^(7/2)*\[Delta]*\[Nu]^3))/
    (c^2*E^((7*I)*\[Psi])*R)
 
h[8, 8] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((-16384*Sqrt[2/85085]*x^3)/63 + 
      (16384*Sqrt[2/85085]*x^3*\[Nu])/9 - (32768*Sqrt[2/85085]*x^3*\[Nu]^2)/
       9 + (16384*Sqrt[2/85085]*x^3*\[Nu]^3)/9))/(c^2*E^((8*I)*\[Psi])*R)
 
h[9, 1] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((I/9165312)*x^(7/2)*\[Delta])/
       Sqrt[2090] - ((I/1527552)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[2090] + 
      (I/4582656)*Sqrt[5/418]*x^(7/2)*\[Delta]*\[Nu]^2 - 
      ((I/2291328)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[2090]))/(c^2*E^(I*\[Psi])*R)
 
h[9, 3] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*(((-81*I)/113152)*Sqrt[3/665]*x^(7/2)*
       \[Delta] + ((243*I)/56576)*Sqrt[3/665]*x^(7/2)*\[Delta]*\[Nu] - 
      ((81*I)/56576)*Sqrt[15/133]*x^(7/2)*\[Delta]*\[Nu]^2 + 
      ((81*I)/28288)*Sqrt[3/665]*x^(7/2)*\[Delta]*\[Nu]^3))/
    (c^2*E^((3*I)*\[Psi])*R)
 
h[9, 5] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((390625*I)/4935168)*x^(7/2)*\[Delta])/
       Sqrt[247] - (((390625*I)/822528)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[247] + 
      (((1953125*I)/2467584)*x^(7/2)*\[Delta]*\[Nu]^2)/Sqrt[247] - 
      (((390625*I)/1233792)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[247]))/
    (c^2*E^((5*I)*\[Psi])*R)
 
h[9, 7] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*
     ((((-5764801*I)/1410048)*x^(7/2)*\[Delta])/Sqrt[1235] + 
      (((5764801*I)/235008)*x^(7/2)*\[Delta]*\[Nu])/Sqrt[1235] - 
      ((5764801*I)/705024)*Sqrt[5/247]*x^(7/2)*\[Delta]*\[Nu]^2 + 
      (((5764801*I)/352512)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[1235]))/
    (c^2*E^((7*I)*\[Psi])*R)
 
h[9, 9] = (8*G*M*Sqrt[Pi/5]*x*\[Nu]*((((1594323*I)/7168)*x^(7/2)*\[Delta])/
       Sqrt[20995] - (((4782969*I)/3584)*x^(7/2)*\[Delta]*\[Nu])/
       Sqrt[20995] + ((1594323*I)/3584)*Sqrt[5/4199]*x^(7/2)*\[Delta]*
       \[Nu]^2 - (((1594323*I)/1792)*x^(7/2)*\[Delta]*\[Nu]^3)/Sqrt[20995]))/
    (c^2*E^((9*I)*\[Psi])*R)

